Selectivity gain in olfactory receptor neuron at optimal odor concentration

It has been discovered before (arXiv:2306.07676) that for the selectivity gain due to fluctuations in the process of primary odor reception by olfactory receptor neuron (ORN) there exists an optimal concentration of odors at which increased selectivity is mostly manifested. We estimate by means of numerical simulation what could be the gain value at that concentration by modeling ORN as a leaky integrate-and-fire neuron with membrane populated by receptor proteins R which bind and release odor molecules randomly. Each R is modeled as a ligand-gated ion channel, and binding-releasing is modeled as a Markov stochastic process. Possible values for the selectivity gain are calculated for ORN parameters suggested by experimental data. Keywords: ORN, selectivity, receptor proteins, fluctuations, stochastic process, Markov process

==> anc/StochasticORN/COMPILE <==
                       S T O C H A S T I C  ORN

    All goes in terminal under a Linux OS (both Fedora 37 and 39 were used).
    
    To compile the program run `make' command in this directory.
    Directory `src' contains the C++ code. Any change to the code
    requires recompiling (running `make' command again, 
    maybe, after `make clean’).
    After successful compilation, an executable `stochORN' is created in this
    directory.

    The following packages may be necessary for compilation:

    make
    libgcc
    ccache
    gsl
    gsl-devel
    libstdc++
    libstdc++-devel
    glibc
    glibc-devel
    glibc-headers-x86

    To be sure they are present in Fedora Linux installation run the following
    command before compilation:
    `dnf  install  make   libgcc   ccache   gsl   gsl-devel   libstdc++   libstdc++-devel   glibc   glibc-devel   glibc-headers-x86 '

    In the Ubuntu Linux the following command may be neaded before compilation:
    `sudo apt-get install make g++ libgsl27 libstdc++6 libc6 libgcc-s1 libgslcblas0 '

    After obtaining `stochORN' go to the replicability/ dir and check the 
    replicability.

    Then go to the USAGE file.
    


==> anc/StochasticORN/Makefile <==
CXX = g++
#CXXFLAGS = -g -Wall -O2 
CXXFLAGS = -g -O2
COMPILE.c = $(COMPILE.cc)
LINK.o = $(LINK.cc)
LIBS =  -lm  -lgsl -lgslcblas
OBJDIR := ./.obj
#DEPDIR := ./deps



SOURCES := $(wildcard src/*.cpp)
OBJECTS := $(patsubst src/%.cpp,$(OBJDIR)/%.o,$(SOURCES))


#TARGET = ORNselGain
TARGET = stochORN

./$(OBJDIR)/%.o :src/%.cpp $(OBJDIR) Makefile
	$(CXX) $(CXXFLAGS) -o $@ -c $<

$(TARGET) :  $(OBJECTS)
	$(CXX) $(CPPFLAGS) $(CXXFLAGS) -o $(TARGET) $(OBJECTS) $(LDFLAGS) $(LIBS)

$(OBJDIR):
	@mkdir -p $(OBJDIR) $(DEPDIR)

all : $(TARGET)

.PHONY: clean
clean:
	/bin/rm -f $(OBJDIR)/*.o *~ src/*~ doc/*~ ./*.d $(TARGET)
	/bin/rmdir $(OBJDIR) $(DEPDIR)

./$(OBJDIR)/BNkp.o: src/BNkp.cpp src/BNkp.h
./$(OBJDIR)/check_binomial1.o: src/check_binomial1.cpp src/randgentype.h src/init.h \
 src/init1.h src/get_bound1.h src/BNkp.h src/check_binomial1.h
./$(OBJDIR)/check_binomial2.o: src/check_binomial2.cpp src/randgentype.h src/init.h \
 src/init2.h src/get_bound2.h src/BNkp.h src/check_binomial2.h
./$(OBJDIR)/done.o: src/done.cpp src/init.h src/init1.h src/init2.h src/done.h
./$(OBJDIR)/get_bound1.o: src/get_bound1.cpp src/randgentype.h src/init.h src/init1.h \
 src/get_place1.h src/get_bound1.h
./$(OBJDIR)/get_bound2.o: src/get_bound2.cpp src/randgentype.h src/init.h src/init2.h \
 src/get_place2.h src/get_bound2.h
./$(OBJDIR)/get_place1.o: src/get_place1.cpp src/init.h src/init1.h \
 src/make_fr_tabs1.h src/get_place1.h
./$(OBJDIR)/get_place2.o: src/get_place2.cpp src/init.h src/init2.h \
 src/make_fr_tabs2.h src/get_place2.h
./$(OBJDIR)/get_V1.o: src/get_V1.cpp src/init.h src/init1.h src/get_V1.h
./$(OBJDIR)/get_V2.o: src/get_V2.cpp src/init.h src/init2.h src/get_V2.h
./$(OBJDIR)/init1.o: src/init1.cpp src/randgentype.h src/init.h src/init1.h \
 src/make_fr_tabs1.h
./$(OBJDIR)/init2.o: src/init2.cpp src/randgentype.h src/init.h src/init2.h \
 src/make_fr_tabs2.h
./$(OBJDIR)/init.o: src/init.cpp src/randgentype.h src/init.h src/init1.h
./$(OBJDIR)/main.o: src/main.cpp src/randgentype.h src/init.h src/init1.h \
 src/run_trajec1.h src/init2.h src/run_trajec2.h src/done.h
./$(OBJDIR)/make_BNkp_tabs1.o: src/make_BNkp_tabs1.cpp src/init.h src/init1.h \
 src/BNkp.h src/make_BNkp_tabs1.h
./$(OBJDIR)/make_BNkp_tabs2.o: src/make_BNkp_tabs2.cpp src/init.h src/init2.h \
 src/BNkp.h src/make_BNkp_tabs2.h
./$(OBJDIR)/make_fr_tabs1.o: src/make_fr_tabs1.cpp src/init.h src/init1.h src/BNkp.h \
 src/make_BNkp_tabs1.h src/make_fr_tabs1.h
./$(OBJDIR)/make_fr_tabs2.o: src/make_fr_tabs2.cpp src/init.h src/init2.h src/BNkp.h \
 src/make_BNkp_tabs2.h src/make_fr_tabs2.h
./$(OBJDIR)/reset1.o: src/reset1.cpp src/init.h src/init1.h src/reset1.h
./$(OBJDIR)/reset2.o: src/reset2.cpp src/init.h src/init2.h src/reset2.h
./$(OBJDIR)/run_trajec1.o: src/run_trajec1.cpp src/randgentype.h src/init.h \
 src/init1.h src/reset1.h src/run_trajec1.h src/get_bound1.h src/get_V1.h \
 src/thDistrib1.h src/check_binomial1.h
./$(OBJDIR)/run_trajec2.o: src/run_trajec2.cpp src/randgentype.h src/init.h \
 src/init2.h src/reset2.h src/run_trajec2.h src/get_bound2.h src/get_V2.h \
 src/thDistrib2.h src/check_binomial2.h
./$(OBJDIR)/thDistrib1.o: src/thDistrib1.cpp src/init.h src/init1.h src/thDistrib1.h
./$(OBJDIR)/thDistrib2.o: src/thDistrib2.cpp src/init.h src/init2.h src/thDistrib2.h


==> anc/StochasticORN/README <==
                              S T O C H A S T I C  ORN

It has been observed experimentally that at low odor concentration
an olfactory receptor neuron (ORN)
is subjected to highly fluctuating stimulation from odor molecules.
See, e.g.:
Menini,A., Picco,C., Firestein,S. Quantal-like current fluctuations induced
by odorants in olfactory receptor cells, Nature 373(6513):435-437 (1995)
https://doi.org/10.1038/373435a0

Theoretically, it was shown for an extremely simplified model of ORN
 that, 
due to fluctuations, ORN's selectivity at low odor concentrations
can be considerably better then that of its receptor proteins (OR). 
See, e.g.:
A.Vidybida. "Harnessing thermal fluctuations for selectivity gain," 2022 IEEE
International Symposium on Olfaction and Electronic Nose (ISOEN), Aveiro,
Portugal, 2022, pp. 1-3, doi: 10.1109/ISOEN54820.2022.9789678.
Available in this package: doc/papers/Aveiro2022.pdf

In this model of stochastic odor perception, we check for a more realistic 
ORN model this same effect of selectivity gain. As a model we use
the leaky integrate-and-fire (LIF) one equipped with receptor proteins
treated as ligand-gated ion channels.
Preliminary estimates of the selectivity gain obtained for this model 
can be seen here:
A.Vidybida, "Selectivity Gain in Olfactory Receptor Neuron at Optimal Odor
Concentration," 2024 IEEE International Symposium on Olfaction and
Electronic Nose (ISOEN), Grapevine, TX, USA, 2024, pp. 1-3,
doi: 10.1109/ISOEN61239.2024.10556323.
Available in this package: doc/papers/Grapevine2024.pdf

The ORN here is modeled as a LIF neuron with an excitable membrane
characterized by a relaxation constant, resting voltage, firing
threshold voltage, total surface, density of OR proteins.
With each bound OR we associate a single open channel with a concrete
conductance and reversal voltage. If an ORN is exposed to an odor,
the total number n of OR proteins bound with odor molecules changes 
randomly due to stochastic nature of the binding-releasing process.
In this model, the binding-releasing process is simulated as a
Markov stochastic process and the selectivity gain is calculated
as the program output, see the doc/ directory for detailed description 
of the program's logic and algorithms used.



==> anc/StochasticORN/USAGE <==
              S T O C H A S T I C  ORN

    After successful compilation, an executive `stochORN' is
    created, which can be used for running a simulation with
    parameters given in the DATA.OR, DATA.ORN and DATA.RUN files,
    which should be in the data/ directory. 
    Examples of the DATA.* files to start with can be found in the 
    directories data.templates/ , data.replicability/ and data.reproducibility/ . 
    Run stochORN without arguments to see how to run a simulation.
    Chose parameters and edit files  DATA.OR, DATA.ORN and DATA.RUN 
    in the data/ directory consistently with the parameters chosen. 
    Chose the OR protein selectivity and use it as the 
    command line parameter; run the simulation. The calculated ORN
    selectivity will be printed in the screen.
    After finishing simulation, directory `reports' contains
    a report file with all parameters of this run and the result obtained
    (the selectivity gain value, or how much (if any) the ORN's
    selectivity is better than that of its individual OR proteins).

    The three files:  DATA.OR, DATA.ORN, DATA.RUN may be changed
    without need to recompile the program.

    File DATA.OR contains parameters of a single receptor protein.
    File DATA.ORN contains parameters for olfactory receptor neuron
    being simulated.
    File DATA.RUN contains parameters characterizing a single simulation
    experiment, like odor concentration, sniff duration and others.

    Each DATA.* file contains a description of what it contains.

    


==> anc/StochasticORN/data.replicability/209_0.0079_0.007_5e-09_2556000_1_90_-80_-53.5_-54_2_1_1.8e+06_0.1_0.01_654321_0_9.rep <==
###   report from init.cpp BEGIN:
209         kp     Associating rate, 1/(msec*M) (from DATA.OR)
0.0079      km     Dissociating rate, 1/msec (from DATA.OR)
0.007       ge     Channel conductance, nS (from DATA.OR)
0.0473333   gl     ORN's membrane leakage conductance, nS (computed)
5e-09       c      Odor concentration, (M) (from DATA.RUN)
426         Sm     ORN membrane surface, micrometer^2 (from DATA.ORN)
2556000     N      Total number of channels (computed)
1           Cm     Membrane specific capacity($\mu$ F/cm^2) (from DATA.ORN)
4.26        cm     ORN membrane capacity (pF, computed)
90          Tm     Membrane relaxation time (msec) (from DATA.ORN)
-80         Vrest  Resting voltage (mV) (from DATA.ORN)
-53.5       Vexcit Reversal voltage through OR (mV) (from DATA.ORN)
-54         Vth    Firing threshold (mV) (from DATA.ORN)
1           sa     Spontaneous activity (Hz) (from DATA.ORN)
2           taur  Time for producing a single spike (ms) (from DATA.ORN)
18          nORN    Total number of sniffing sessions (from DATA.RUN)
100000      sniffDur sniffing duration (msec) (from DATA.RUN)
1.8e+06     T      Total modeling time =nORN*sniffDur (msec) (computed)
0.1         dt     Time step (msec) (from DATA.RUN)
0.01        s      OR selectivity (command line parameter)
knuthran2002      pseudorandom numbers generator type (chosen in the randgentype.h)
654321      seed   seed for system RNG (lrand48) for the first odor (command line parameter).
0           epsil  for calculating columns in the fr?[][] (tunable)
9           nsig   how many sigma around mean initially (tunable)
1.045e-07   pp     prob. to bind a free OR through dt for any odor (computed)
###   report from init.cpp END

###   report from init1.cpp BEGIN:
0.00079     pm1    prob. to release through dt for the first odor
126.566     rt1    relaxation time for the binding-releasing stochastic process (msec)
0.000132261 p1    prob. for an OR to be bound at equilibrium for the first odor
338.059     nMEAN1 mean number of bound (due to binomoal distribution)
0           nMIN1  min number of bound ORs counted
503         nMAX1  max number of bound ORs counted
654321      seed1  system RNG (lrand48) initializer for the first odor (command line parameter)
###   report from init1.cpp END

###   report from init2.cpp BEGIN:
0.000797981 pm2    prob. to release through dt for the second odor
125.3       rt2    relaxation time for the binding-releasing stochastic process (msec)
0.000130938 p2    prob. for an OR to be bound at equilibrium for the second odor
334.678     nMEAN2 mean number of bound (due to binomoal distribution)
0           nMIN2  min number of bound ORs counted
499         nMAX2  max number of bound ORs counted
850617      seed2  system RNG (lrand48) initializer for the second odor (computed)
###   report from init2.cpp END

###   report from make_BNkp_tabs1.cpp BEGIN:
###     obtaining BNkp_pm1[504][504] START:
###     obtaining BNkp_pm1[504][504] FINISH:
###     obtaining BNkp_pp1[504][504] START:
###     obtaining BNkp_pp1[504][504] FINISH:
###   report from make_BNkp_tabs1.cpp END:

###   report from make_fr_tabs1.cpp BEGIN:
###     calculating fr1[504][504] START:
###     calculating fr1[504][504] FINISH:
###   report from make_fr_tabs1.cpp END:

###   report from make_BNkp_tabs2.cpp BEGIN:
###     obtaining BNkp_pm2[500][500] START:
###     obtaining BNkp_pm2[500][500] FINISH:
###     obtaining BNkp_pp2[500][500] START:
###     obtaining BNkp_pp2[500][500] FINISH:
###   report from make_BNkp_tabs2.cpp END:

###   report from make_fr_tabs2.cpp BEGIN:
###     calculating fr2[500][500] START:
###     calculating fr2[500][500] FINISH:
###   report from make_fr_tabs2.cpp END:

###   report from run_trajec1.cpp BEGIN:
###      number of escaping to the left,  MIN1fail = 0
###      number of escaping to the right, MAX1fail = 0
###      total number of trials, nsteps = 18000000
###   report from run_trajec1.cpp END:

###   report from run_trajec2.cpp BEGIN:
###      number of escaping to the left,  MIN2fail = 0
###      number of escaping to the right, MAX2fail = 0
###      total number of trials, nsteps = 18000000
###   report from run_trajec2.cpp END:

###   report from check_binomial1.cpp BEGIN:
0.0474173   ter    relative error with tolerance 0.1
337.497     me     mean number of bound ORs in this run
###   report from check_binomial1.cpp END: 

###   report from check_binomial2.cpp BEGIN:
0.0354066   ter    relative error with tolerance 0.1
334.47      me     mean number of bound ORs in this run
###   report from check_binomial2.cpp END: 

###   report from done.cpp BEGIN:
38076       fire1 + sa*T/1000, total number of spikes (spontaneous added) for odor 1 during runtime T = 1.8e+06 msec
30511       fire2 + sa*T/1000, total number of spikes (spontaneous added) for odor 2 during runtime T = 1.8e+06 msec
21.1533      Hz    mean firing rate (spontaneous added) for odor 1
16.9506      Hz    mean firing rate (spontaneous added) for odor 2
0.01        s      OR selectivity (command line parameter)
0.198682    S      ORN selectivity (calculated in this run)
19.8682     g = S/s,  selectivity gain
###   report from done.cpp END: 



==> anc/StochasticORN/data.replicability/DATA.OR <==
209    7.9E-3    0.007

 kp       km       ge 

The program reads only the first three numbers from this file. The further text may be any.
Here we specify physical parameters characterising a single olfactory receptor protein (OR).

double kp, in 1/(msec*M) - is the associating rate between an OR and any of the two odor molecule. 	 PHYSPARAM
double km, in 1/msec - is the dissociating rate between OR and the more affine odor molecule.                          PHYSPARAM
double ge, in nS - is the channel conductance, associated with a bound OR.                                       PHYSPARAM




==> anc/StochasticORN/data.replicability/DATA.ORN <==
6E3       1     90      426       -80       -53.5      -54     2.0   1.0

dN        Cm    Tm       Sm      Vrest      Vexcit     Vth     taur   sa 

The program reads only the first nine numbers from this file. The further text may be any.
Here we specify physical parameters characterising an olfactory receptor neuron (ORN).


double dN,  (1/$\mu m^2$) - is the density of the receptor proteins  PHYSPARAM
double Cm, ($\mu F/cm^2$) - is the membrane specific capacity 	  PHYSPARAM
double Tm, (ms) - is the membrane relaxation time		  PHYSPARAM
double Sm, ($\mu m^2$) - is the total membrane surface of the ORN  PHYSPARAM
double Vrest, (mV) - is the membrane resting voltage               PHYSPARAM
double Vexcit, (mV) - is the reversal potential for current through open channel associated with a single receptor protein                       PHYSPARAM
double Vth, (mV) - is the firing threshold                       PHYSPARAM
double taur (ms) - spike duration + refractory period            PHYSPARAM
double sa (Hz) - rate of spontaneous spiking                     PHYSPARAM



==> anc/StochasticORN/data.replicability/DATA.RUN <==
5.0E-9     18       100000            0.1   

 c        nORN      sniffDur           dt 


The program reads only the first four numbers from this file. The further text may be any.
Here we specify parameters at which a single numerical experiment for comparing
selectivities of OR and ORN is ran.



double c, (M) - is the odor concentration                      EXPERIMENTPARAM
int nORN  - is the total number of sniffing sessions, or ORNs in a single session            EXPERIMENTPARAM
double sniffDur, (msec)  - is the sniffing duration             EXPERIMENTPARAM
double dt, (msec) - is the time-step for simulating
binding-releasing stochastic process and membrane voltage       MATHPARAM


==> anc/StochasticORN/data.replicability/README <==
This is to check that the compiled program works just as it is designed.
Copy the DATA.* files resting here into the directory ../data/
Then, in the ../ directory, run the following command:

./stochORN 0.01 654321

The report file:
../reports/209_0.0079_0.007_5e-09_2556000_1_90_-80_-53.5_-54_2_1_1.8e+06_0.1_0.01_654321_0_9.rep
obtained when the run finishes (3-4 minutes with core i5-7600K CPU) must be
identical with the file 
209_0.0079_0.007_5e-09_2556000_1_90_-80_-53.5_-54_2_1_1.8e+06_0.1_0.01_654321_0_9.rep
in this directory. 
Except of the order of outputs from parent (1) and child (2) processes,
which depends on the OS decision during the run.
Also, it should be the very first run of the simulation.
Otherwise, remove all files from the directory ../.probTabs/ and, maybe, 
the directory itself before checking replicability. 
If not removing, additional information about using tables calculated and saved 
in previous runs may appear in the report.

Note 1. The value of sniff duration (sniffDur in the DATA.RUN) is taken
unnaturally long (100 s) in order to be able to check that, 
when the equilibrium has been achieved, we get a binomial distribution 
for the number of bound receptors.

Note 2. Command for checking binomial distribution, `check_binomial1();', is
commented out in the ../src/run_trajec1.cpp file supplied. Uncomment it for
the checking. Similarly for the second odor, then recompile the program.

Note 3. The report file mentioned above is obtained in PC running Linux OS:
Fedora 39: 6.11.9-100.fc39.x86_64 
and 
gsl-2.7.1-5.fc39.x86_64 
version of the GNU Scientific Library. 


==> anc/StochasticORN/data.reproducibility/DATA.OR <==
209    7.9E-3    0.015

 kp       km       ge 

The program reads only the first three numbers from this file. The further text may be any.
Here we specify physical parameters characterising a single olfactory receptor protein (OR).

double kp, 1/(msec*M) - is the associating rate between an OR 
and the odor molecule. 	       	     			 PHYSPARAM
double km, 1/msec - is the dissociating rate between OR and the odor molecule. PHYSPARAM
double ge, nS - is the channel conductance, associated with a bound OR.            PHYSPARAM




==> anc/StochasticORN/data.reproducibility/DATA.ORN <==
6E3       1     20      426       -80       -53      -54      0     0

dN        Cm    Tm       Sm      Vrest      Vexcit    Vth    taur   sa

The program reads only the first nine numbers from this file. The further text may be any.
Here we specify physical parameters characterising an olfactory receptor neuron (ORN).



double dN,  (1/$\mu m^2$) - is the density of the receptor proteins  PHYSPARAM
double Cm, ($\mu F/cm^2$) - is the membrane specific capacity 	  PHYSPARAM
double Tm, (ms) - is the membrane relaxation time		  PHYSPARAM
double Sm, ($\mu m^2$) - is the total membrane surface of the ORN  PHYSPARAM
double Vrest, (mV) - is the membrane resting voltage               PHYSPARAM
double Vexcit, (mV) - is the reversal potential for current through open channel associated with a single receptor protein                PHYSPARAM
double Vth, (mV) - is the firing threshold                       PHYSPARAM
double taur (ms) - spike duration + refractory period            PHYSPARAM
double sa (Hz) - rate of spontaneous spiking                     PHYSPARAM



==> anc/StochasticORN/data.reproducibility/DATA.RUN <==
5.44E-9      1000       1000            0.1   this is for the Grapevine/long
5.44E-9      5000       500             0.1   this is for the Grapevine/short

    c       nORN       sniffDur          dt 


The program reads only the first four numbers from this file. 
The further text may be any.
Here we specify parameters at which a single numerical experiment comparing
selectivities of OR and ORN is run.

To chose Grapevine/short put it as the first line.


double c, (M) - is the odor concentration                      EXPERIMENTPARAM

int nORN  - is the total number of sniffing sessions            EXPERIMENTPARAM

double sniffDur, (msec)  - is the sniffing duration             EXPERIMENTPARAM
 
double dt, (msec) - is the time-step for simulating
binding-releasing stochastic process                            MATHPARAM


==> anc/StochasticORN/data.reproducibility/README <==
This is to reproduce some calculations from the paper:
Vidybida,A. "Selectivity Gain in Olfactory Receptor Neuron at Optimal Odor Concentration" in: 2024 IEEE International Symposium on Olfaction and Electronic Nose (ISOEN) :1-3 (2024), doi: 10.1109/ISOEN61239.2024.10556323
(see file ../doc/papers/Grapevine2024.pdf in this package).

Copy the DATA.* files resting here into the directory ../data/
Then, in the directory ../ ,  run the following command:

./stochORN 0.01 any_seed_of_your_choice

Run with several values for the "any_seed_of_your_choice" and average the
outputs for the $S_{ORN}$ and/or $g$. Compare with the second column in the
TABLE II (or TABLE III if you chose the short sniff, see the DATA.RUN file)
of the above paper.
Replace 0.01 with 0.1 for reproducing the first column.

Note. Data in the Tables II and III is obtained by averaging over three runs
with different seeds. After the paper has been published, it was observed
empirically that variation of output increases tremendously for decreased
OR's selectivity $S_R$ displayed in the columns 4 and 5, Tables II and III.
Averaging over three runs is not enough for that small OR selectivity.
Therefore, we claim here the reproducibility only for the
first two columns in the TABLE II, TABLE III of the paper ($S_R$ = 0.1, 0.01).
The third column has a limited reproducibility.




==> anc/StochasticORN/data.templates/DATA.OR <==
209    7.9E-3    0.015

 kp       km       ge 

The program reads only the first three numbers from this file. The further text may be any.
Here we specify physical parameters characterising a single olfactory receptor protein (OR).

double kp, 1/(msec*M) - is the associating rate between an OR 
and the odor molecule. 	       	     			 PHYSPARAM
double km, 1/msec - is the dissociating rate between OR and the odor molecule. PHYSPARAM
double ge, nS - is the channel conductance, associated with a bound OR.            PHYSPARAM




==> anc/StochasticORN/data.templates/DATA.ORN <==
6E3       1     20      426       -80       -53      -54      0     0

dN        Cm    Tm       Sm      Vrest      Vexcit    Vth    taur   sa

The program reads only the first nine numbers from this file. The further text may be any.
Here we specify physical parameters characterising an olfactory receptor neuron (ORN).



double dN,  (1/$\mu m^2$) - is the density of the receptor proteins  PHYSPARAM
double Cm, ($\mu F/cm^2$) - is the membrane specific capacity 	  PHYSPARAM
double Tm, (ms) - is the membrane relaxation time		  PHYSPARAM
double Sm, ($\mu m^2$) - is the total membrane surface of the ORN  PHYSPARAM
double Vrest, (mV) - is the membrane resting voltage               PHYSPARAM
double Vexcit, (mV) - is the reversal potential for current through open channel associated with a single receptor protein                PHYSPARAM
double Vth, (mV) - is the firing threshold                       PHYSPARAM
double taur (ms) - spike duration + refractory period            PHYSPARAM
double sa (Hz) - rate of spontaneous spiking                     PHYSPARAM



==> anc/StochasticORN/data.templates/DATA.RUN <==
5.44E-9      1000       1000            0.1   this is for the Grapevine/long
5.44E-9      5000       500             0.1   this is for the Grapevine/short

    c       nORN       sniffDur          dt 


The program reads only the first four numbers from this file. 
The further text may be any.
Here we specify parameters at which a single numerical experiment comparing
selectivities of OR and ORN is run.

To chose Grapevine/short put it as the first line.


double c, (M) - is the odor concentration                      EXPERIMENTPARAM

int nORN  - is the total number of sniffing sessions            EXPERIMENTPARAM

double sniffDur, (msec)  - is the sniffing duration             EXPERIMENTPARAM
 
double dt, (msec) - is the time-step for simulating
binding-releasing stochastic process                            MATHPARAM


==> anc/StochasticORN/data.templates/README <==
Copy the DATA.* files into the ../data directory,
edit them as you need and run simulation.

The three files:  DATA.OR, DATA.ORN, DATA.RUN may be changed
without need to recompile the program.

File DATA.OR contains parameters of a single receptor protein.

File DATA.ORN contains parameters for olfactory receptor neuron
being simulated.

File DATA.RUN contains parameters characterizing a single simulation
experiment, like odor concentration, sniff duration and others.





==> anc/StochasticORN/data/README <==
Put DATA.OR, DATA.ORN, DATA.RUN files here before starting simulation.


==> anc/StochasticORN/doc/ABBREVIATIONS.txt <==
OR  - olfactory receptor (protein)
ORN - olfactory receptor neuron
RNG - random nubers generator


==> anc/StochasticORN/doc/papers/README <==
A preprint of paper: 
A.Vidybida, "Harnessing thermal fluctuations for selectivity gain," 2022 IEEE
International Symposium on Olfaction and Electronic Nose (ISOEN), Aveiro,
Portugal, 2022, pp. 1-3, doi: 10.1109/ISOEN54820.2022.9789678
is in this directory as Aveiro2022.pdf.

A preprint of paper:
A.Vidybida, "Selectivity Gain in Olfactory Receptor Neuron at Optimal Odor
Concentration," 2024 IEEE International Symposium on Olfaction and
Electronic Nose (ISOEN), Grapevine, TX, USA, 2024, pp. 1-3,
doi: 10.1109/ISOEN61239.2024.10556323
is in this directory as Grapevine2024.pdf.

See also paper:
Vidybida,A.K.
Maximization of the olfactory receptor neuron selectivity in the sub-threshold regime.
Ukrainian Journal of Physics 68(4):266 (2023)
https://doi.org/10.15407/ujpe68.4.266
which is here as Kyiv2023.pdf.



==> anc/StochasticORN/misc/README <==
Files produced by the most recent run:

1_nt.txt  -  n1(t) - number of bound OR vs time
1_vt.txt  -  v1(t) - membrane voltage vs time
1_distrib.txt - distribution of the number of bound OR

Same for the second (less affine) odor:
2_nt.txt  2_vt.txt 2_distrib.txt

Each run overwrites these files.


==> anc/StochasticORN/src/BNkp.cpp <==
/* BNkp.cpp */



/* Coding: A.K.Vidybida */

#include "BNkp.h"


/** 
   Calculates a binomial term.
   N - is the number of trials;
   k - is the number of successes;
   p -is the success probability in a single trial.
 */


double BNkp(int N, int k, double p) 
{
 if (2*k > N) { k = N-k; p = 1. - p; }
 long double Nkpld = 1.0;

 for (int i=0;i<k;i++) 
    {
     Nkpld *= p*(N-i)/(i+1);
    }
    
 for (int i=0;i<N-k;i++) 
    {
     Nkpld *= (1 - p);
    }

 return  (double) Nkpld;
}


==> anc/StochasticORN/src/BNkp.h <==
/* BNkp.h */


/* Coding: A.K.Vidybida */

double BNkp(int N, int k, double p); 


==> anc/StochasticORN/src/check_binomial1.cpp <==
/* check_binomial1.cpp */


/* Coding: A.K.Vidybida */

/** 
    Checks whether we have binomial distribution for the number of bound 
    ORs along the trajectory. Requires long run; starting from n1 = nMEAN
    is also helpful.
*/

#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cstring>
#include <cmath>
#include <utility>  // std::pair
#include <forward_list>
#include <vector>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "get_bound1.h"
#include "BNkp.h"
#include "check_binomial1.h"
#include "type_in_terminal.h"

using namespace std;

void check_binomial1 (void)
{
 cout<<"1: checking binomial distribution through the trajectory n1(t)\n";
 vector<int> * d = &distrib1;// distribution obtained in the run
 int i; 
 int nmax = nmax1;
 double p = p1;
 double * poccur; //experimental probability of any number, i, of bound ORs
 poccur = new double[nmax+1];
 for (i=0;i<=nmax;i++) poccur[i] = (double)(*d)[i]/nsteps;

 /* Theoretical (binomial) probability BEGIN */
 double * Nkp; 
 Nkp = new double[nmax+1];
 for (i=0;i<=nmax;i++) Nkp[i] =  BNkp(N, i, p);
 /* Theoretical (binomial) probability END   */

 /* putting the smallest at the beginning BEGIN */
 forward_list<pair<double,int>> FL; 
 auto it = FL.before_begin();
 for (i=0;i<=nmax;i++)
    it = FL.emplace_after(it, make_pair(Nkp[i],i));
 FL.sort();
 /* putting the smallest at the beginning END   */


 /* excluding cases with total probability less then tolera BEGIN */
 double sum = 0.;
 while (!FL.empty())
   {
    if ( sum >= tolera ) break;
    sum += FL.front().first;
    FL.pop_front();
   }
 /* excluding cases with total probability less then tolera END   */


 /* remaining cases compare with exact binomial distribution BEGIN */
 double ter = 0, fa; 
 for (auto it=FL.begin(); it!=FL.end(); ++it)
    {
     i = it->second;
     fa = fabs( poccur[i] - Nkp[i] )/Nkp[i];
     ter = ter > fa ? ter : fa;
    }
 /* remaining cases compare with exact binomial distribution END   */

 /*************** ------ various reporting BEGIN ----- *********************/
 cout<<"1:n1(t) binomial: relative error with tolerance "\
     <<tolera<<" is "<<ter<<endl;
 
 double me = 0;// mean number of bound RPs 
 for (i=0;i<=nmax;i++) me += i*poccur[i];
 cout<<"1:mean bound = "<<me<<endl;

 time_t timetoday;
 #ifdef rep_timing
  time (&timetoday);
  *report <<"###   report from check_binomial1.cpp BEGIN: "\
	  <<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from check_binomial1.cpp BEGIN:\n";
 #endif
 *report << setw(12)<<left<<ter<<"ter    relative error with tolerance "\
	 <<tolera<<"\n";
 *report << setw(12)<<left<<me<<"me     mean number of bound ORs in this run\n";
 *report <<"###   report from check_binomial1.cpp END: \n\n"<<flush;
 /*************** ------ various reporting END ------- *********************/
}



==> anc/StochasticORN/src/check_binomial1.h <==
/* check_binomial1.h */


/* Coding: A.K.Vidybida */

void check_binomial1 (void); 


==> anc/StochasticORN/src/check_binomial2.cpp <==
/* check_binomial2.cpp */


/* Coding: A.K.Vidybida */

/* See file check_binomial.cpp, which has more comments */

/**
    Checks whether we have binomial distribution for the number of bound
    ORs along the trajectory.
*/

#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cstring>
#include <cmath>
#include <utility>  // std::pair
#include <forward_list>
#include <vector>

#include "randgentype.h"
#include "init.h"
#include "init2.h"
#include "get_bound2.h"
#include "BNkp.h"
#include "check_binomial2.h"
#include "type_in_terminal.h"

using namespace std;

/** Checks whether we have binomial distribution for the number of bound 
    RPs along the trajectory */
void check_binomial2 (void)
{
 cout<<"2: checking binomial distribution through the trajectory n2(t)\n";
 vector<int> * d = &distrib2;// distribution obtained in the run
 int i; 
 int nmax = nmax2;
 double p = p2;
 double * poccur; //experimental probability of any number of bound RPs
 poccur = new double[nmax+1];
 for (i=0;i<=nmax;i++) poccur[i] = (double)(*d)[i]/nsteps;

 /* Theoretical (binomial) probability BEGIN */
 double * Nkp; 
 Nkp = new double[nmax+1];
 for (i=0;i<=nmax;i++) Nkp[i] =  BNkp(N, i, p);
 /* Theoretical (binomial) probability END */


 forward_list<pair<double,int>> FL;
 auto it = FL.before_begin();
 for (i=0;i<=nmax;i++)
    it = FL.emplace_after(it, make_pair(Nkp[i],i));
 FL.sort();


 //excluding cases with total probability less then tolera 
 double sum = 0.;
 while (!FL.empty())
   {
    if ( sum >= tolera ) break;
    sum += FL.front().first;
    FL.pop_front();
   }
 //

// remaining cases compare with exact binomial distribution
 double ter = 0, fa; // 
 for (auto it=FL.begin(); it!=FL.end(); ++it)
    {
     i = it->second;
     fa = fabs(poccur[i]-Nkp[i])/Nkp[i];
     ter = ter>fa ? ter : fa;
    }
 
 cout<<"2:n2(t) binomial: relative error with tolerance "<<tolera<<" is "<<ter<<endl;
 
 double me = 0;// mean number of bound RPs
 for (i=0;i<=nmax;i++) me += i*poccur[i];
 cout<<"2:mean bound = "<<me<<endl;

 time_t timetoday;
 #ifdef rep_timing
  time (&timetoday);
  *report <<"###   report from check_binomial2.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from check_binomial2.cpp BEGIN:\n";
 #endif
 *report << setw(12)<<left<<ter<<"ter    relative error with tolerance "<<tolera<<"\n";
 *report << setw(12)<<left<<me<<"me     mean number of bound ORs in this run\n";
 *report <<"###   report from check_binomial2.cpp END: \n\n"<<flush;
}



==> anc/StochasticORN/src/check_binomial2.h <==
/* check_binomial2.h */


/* Coding: A.K.Vidybida */

void check_binomial2 (void);


==> anc/StochasticORN/src/done.cpp <==
/* done.cpp */


/* Coding: A.K.Vidybida */

/* Calculating ORN's selectivity, S, and the selectivity gain, g,
   and reporting various intermediate data, which may be useful for analysis */

#include <ctime>
#include <cstring>
#include <sstream>
#include <iostream>
//   #include <iomanip>      // std::setprecision
#include <fstream>
#include <utility>
#include <map>
#include <iomanip>
#include <cstdlib>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "init.h"
#include "init1.h"
#include "init2.h"
#include "done.h"
#include "type_in_terminal.h"

using namespace std;

void done (double s)
{
 /*************** ------ various reporting BEGIN ----- *********************/
 cout << "1: Total number of spikes (spontaneous ignored) in "<<T<<" ms = "<<fire1<<endl;
 cout<<"1: Mean firing rate (spontaneous added) = "<<(double)fire1/T*1000+sa<<" Hz \n";
 cout<<"1: nmax1="<<nmax1<<" (max number of bound ORs)\n";
 cout << "2: Total number of spikes (spontaneous ignored) in "<<T<<" ms = "<<fire2<<endl;
 cout<<"2: Mean firing rate (spontaneous added) = "<<(double)fire2/T*1000+sa<<" Hz \n";
 cout<<"2: nmax2="<<nmax2<<" (max number of bound ORs)\n\n\n";

 time_t timetoday;
 time (&timetoday);
 
 #ifdef rep_timing
  *report <<"###   report from done.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from done.cpp BEGIN:\n";
 #endif
 /*************** ------ various reporting END ------- *********************/

 /* ------------ the main calculation of this file BEGIN ------------------ */
 double S; // S is the ORN's selectivity, sa is the rate of spontaneus firing
 if (fire2>0) S = 1.0*(fire1-fire2)/(fire1 + sa*T/1000);
 /* ------------ the main calculation of this file END -------------------- */
 else
   {
 /*************** ------ various reporting BEGIN ----- *********************/
    cout<<" fire2 + sa = "<<fire2<<endl;
    time (&timetoday);
    *report << setw(12)<<left<<fire1+sa*T/1000<<"fire1 + sa*T/1000,  total number of spikes (spontaneous added) for odor 1 during runtime T = "<<T<<" msec\n";
    *report << setw(12)<<left<<fire2+sa*T/1000<<"fire2 + sa*T/1000,  total number of spikes (spontaneous added) for odor 2 during runtime T = "<<T<<" msec\n";
    *report << setw(12)<<left<<(double)fire1/T*1000+sa<<" Hz    mean firing rate (spontaneous added) for odor 1\n";
    *report << setw(12)<<left<<(double)fire2/T*1000+sa<<" Hz    mean firing rate (spontaneous added) for odor 2\n";
    *report <<"### chosen selectivity of OR was "<<s<<",\n### \
    ORN selectivity not calculated because no spikes for less affine odor happen except of spontaneous.\n"; 
 *report <<"###   report from done.cpp END: \n\n"<<flush;
    return;
   }
 cout<<"OR's selectivity (set in the command line) "<<s<<", ORN's selectivity (calculated): "<<S<<", selectivity gain g = "<<S/s<<endl;

 cout<<"\n__________________________________________________________\n";
 cout<<"\nDetailed information about this run has been saved in the \n"<<repfinam<<" file.\n";
 cout<<"----------------------------------------------------------\n";

 *report << setw(12)<<left<<fire1+sa*T/1000<<"fire1 + sa*T/1000, total number of spikes (spontaneous added) for odor 1 during runtime T = "<<T<<" msec\n";
 *report << setw(12)<<left<<fire2+sa*T/1000<<"fire2 + sa*T/1000, total number of spikes (spontaneous added) for odor 2 during runtime T = "<<T<<" msec\n";
 *report << setw(12)<<left<<(double)fire1/T*1000+sa<<" Hz    mean firing rate (spontaneous added) for odor 1\n";
 *report << setw(12)<<left<<(double)fire2/T*1000+sa<<" Hz    mean firing rate (spontaneous added) for odor 2\n";
 *report << setw(12)<<left<<s<<"s      OR selectivity (command line parameter)\n";
 *report << setw(12)<<left<<S<<"S      ORN selectivity (calculated in this run)\n";
 *report<<setw(12)<<left<<S/s<<"g = S/s,  selectivity gain"<<endl;
 *report <<"###   report from done.cpp END: \n\n"<<flush;
 /*************** ------ various reporting END ------- *********************/

 
 report->close();
}


==> anc/StochasticORN/src/done.h <==
/* done.h */


/* Coding: A.K.Vidybida */

void done (double s);


==> anc/StochasticORN/src/get_V1.cpp <==
/* get_V1.cpp */


/* Coding: A.K.Vidybida */

/**
get_V1(), below, solves differential equation for membrane voltage
during time interval dt.
Here, the file-level variable V1 before the call gives the voltage
at the beginning of the dt.
After the call, V1 gives the voltage at the end of dt.
The number of bound ORs, n1, is assumed constant during dt.
See detailes in the doc/diffEq_on_dt.pdf document.
 */

#include <iostream>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "init.h"
#include "init1.h"
#include "get_V1.h"

void get_V1(void) // advances up V1 in time by dt
{
 double alpha = (gl + ge*n1)/cm;
 double beta = (gl*Vrest + ge*n1*Vexcit)/cm;
 // next is Eq. (5) from the above document
 V1 = V1*exp(-alpha*dt) + beta/alpha*(1. -  exp(-alpha*dt));
}
	 


==> anc/StochasticORN/src/get_V1.h <==
/* get_V1.h */


/* Coding: A.K.Vidybida */

void get_V1(void); // advances V1(t) through dt


==> anc/StochasticORN/src/get_V2.cpp <==
/* get_V2.cpp */


/* Coding: A.K.Vidybida */

/* See file get_V1.cpp, which has more detailed comments */

/*
get_V2(), below, solves differential equation for membrane voltage during time interval dt.
Here, the file-level variable V2 before the call gives the voltage at the beginning of the dt.
After the call, V2 gives the voltage at the end of dt. The number of bound ORs, n2, 
is assumed constant during dt. 
 */

#include <iostream>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "init.h"
#include "init2.h"
#include "get_V2.h"

void get_V2(void) // advances up V2 in time by dt
{
 double alpha = (gl + ge*n2)/cm;
 double beta = (gl*Vrest + ge*n2*Vexcit)/cm;
 V2 = V2*exp(-alpha*dt) + beta/alpha*(1. -  exp(-alpha*dt));
}
	 


==> anc/StochasticORN/src/get_V2.h <==
/* get_V2.h */


/* Coding: A.K.Vidybida */

void get_V2(void); 


==> anc/StochasticORN/src/get_bound1.cpp <==
/* get_bound1.cpp */



/* Coding: A.K.Vidybida */

/* Here, we obtain the next number of bound ORs based on the previous one */


#include <iostream>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <vector>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "get_place1.h"
#include "get_bound1.h"

using namespace std;

vector<int> distrib1(512,0); // This is for check_binomial1()

void get_bound1(void)  // shifts n(t) on dt dt 
{
 /* This is for check_binomial BEGIN */
 vector<int> * d = &distrib1;
 if (n1 > d->size()-1){ d->resize(n1+10,0); }
 /* This is for check_binomial END */

 
 double rn;// random from (0;1)
 rn = gsl_rng_uniform_pos (r1); // excluding both rn == 0 AND rn == 1
 n1 = nMIN1 + get_place1(n1, rn); // the next n1 is obtained here
 

 /* This is for check_binomial BEGIN */
 nmax1 = n1 > nmax1 ? n1 : nmax1;
 if (n1 > d->size()-1) d->resize(n1+10,0);
 if (n1 < d->size()) (*d)[n1]++;
 else if (n1 == d->size()) d->push_back(1);
 else
   {
    for (int j=0; j < n1 - d->size(); j++) d->push_back(0);
    d->push_back(1);
   }
 if (d->size() - 1 < n1)
   {
    cout<<"get_bound1:                      ERROR below\n";
    cout<<"get_bound2: d->size()="<<d->size()<<", n1="<<n1<<endl;//////
   }
 /* This is for check_binomial END */

}
	 


==> anc/StochasticORN/src/get_bound1.h <==
/* get_bound1.h */



/* Coding: A.K.Vidybida */

#ifndef GET_BOUND1_H
#define GET_BOUND1_H

#include <vector>
extern std::vector<int> distrib1; 

void get_bound1(void); 

extern int MIN1fail, MAX1fail;

#endif


==> anc/StochasticORN/src/get_bound2.cpp <==
/* get_bound2.cpp */


/* Coding: A.K.Vidybida */

/* For comments see file get_bound1.cpp */

#include <iostream>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <vector>

#include "randgentype.h"
#include "init.h"
#include "init2.h"
#include "get_place2.h"
#include "get_bound2.h"

using namespace std;
vector<int> distrib2(512,0); 
void get_bound2(void) 
{
 /*  */
 vector<int> * d = &distrib2;
 if (n2 > d->size()-1){ d->resize(n2+10,0); }
 /*  */
  
 nmax2 = n2 > nmax2 ? n2 : nmax2;
 
 double rn;// random from (0;1)
 rn = gsl_rng_uniform_pos (r2); // excluding both rn == 0 AND rn == 1
 n2 = nMIN2 + get_place2(n2, rn);
 
 nmax2 = n2 > nmax2 ? n2 : nmax2;

 /*  */
 if (n2 > d->size()-1) d->resize(n2+10,0);
 if (n2 < d->size()) (*d)[n2]++;
 else if (n2 == d->size()) d->push_back(1);
 else
   {
    for (int j=0; j < n2 - d->size(); j++) d->push_back(0);
    d->push_back(1);
   }
 if (d->size() - 1 < n2)
   {
    cout<<"get_bound2:                      ERROR below\n";
    cout<<"get_bound2: d->size()="<<d->size()<<", n2="<<n2<<endl;//////
   }
 /*  */

}
	 


==> anc/StochasticORN/src/get_bound2.h <==
/* get_bound2.h */


/* Coding: A.K.Vidybida */

#ifndef GET_BOUND2_H
#define GET_BOUND2_H

#include <vector>
extern std::vector<int> distrib2; 

void get_bound2(void); 

extern int MIN2fail, MAX2fail;

#endif


==> anc/StochasticORN/src/get_place1.cpp <==
/* get_place1.cpp */



/* Coding: A.K.Vidybida */

/* Here we determine the next number of bound ORs based on the current
   one and the value of the random number generated
 */


#include <iostream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>

#include "init.h"
#include "init1.h"
#include "make_fr_tabs1.h"
#include "get_place1.h"

using namespace std;

/* the number (must be zero) of cases when the trajectory
   escapes out of the expected range:  [nMIN1;nMAX1] */
int MIN1fail, MAX1fail;

/**
rn is a pseudorandom number from (0;1),
which is produced in the get_bound1.cpp file.
The function finds nn such that fr[n1][nn-1] <= rn < fr[n1][nn].
The left inequality is ignored if rn < fr[n1][0].
Returns nni = nn - nMIN1. 
Cases with the rn being extremely close to either 0 or 1 (end cases)
are processed separately.
*/
int get_place1(int n1, double rn)
{
 int ni = n1 - nMIN1;
 double ** fr = fr1; // simplifying notations
 int   ** nlr = nlr1; // simplifying notations
 
 /* Processing end cases BEGIN */
 // left end BEGIN
 if ((nMIN1>0) && (rn < fr[ni][nlr[ni][0]])) // the case nMIN1==0 is below
   {
    cout<<"get_place1: nn <= nMIN1 is replaced with nn = nMIN1, \n";
    cout<<"get_place1: rn="<<rn<<", ni="<<ni<<", nlr1[ni][0]="<<nlr[ni][0]<<endl;
    MIN1fail++; // This is for the report file *.rep
    cout<<"get_place1: fr1[ni][nlr[ni][0]]="<<fr[ni][nlr[ni][0]]<<endl;
    // return nlr[ni][1]; //this might be better, but these cases never happen
    return 0; // nni=0 <=> nn=nMIN1
   }
 // left end END
 // right end BEGIN
 if ((nMAX1<N) && (rn >= fr[ni][nlr[ni][1]]))//case with nMAX1==N is impossible
   {
     cout<<"get_place1: nn > nMAX1 is replaced with nn = nMAX1, \n"; 
     cout<<"get_place1: (1-rn)="<<setiosflags(ios::scientific)<<(1.0-rn)<<resetiosflags(ios::scientific)<<", ni="<<ni<<", nlr1[ni][1]="<<nlr[ni][1]<<endl;
     MAX1fail++;// This is for the report file *.rep
     cout<<"get_place1: fr1[ni][nlr1[ni][1]]="<<fr[ni][nlr[ni][1]]<<endl<<endl;
    //return nlr[ni][1]; //this might be better, but these cases never happen
     return nMAX1 - nMIN1; // nni=nMAX1 - nMIN1 <=> nn=nMAX1
   }
 // right end END
 /* Processing end cases END */
 
 int nl = nlr[ni][0];
 int nr = nlr[ni][1]; //fr[ni][i] monotonously increases when i goes from nl to nr 
 int ns;
 while (nr - nl > 1)
   {
    ns = (nl+nr)/2;
    if ( fr[ni][ns] == rn )
      {
	//cout<<"rn="<<rn<<", fr[ni][ns]="<<fr[ni][ns]<<", ns="<<ns<<endl;
       return ns + 1;
      }
    else
    if ( fr[ni][ns] < rn ) nl = ns;
    else
    if ( fr[ni][ns] >  rn ) nr = ns;
   }
 //cout<<"rn="<<rn<<",fr[ni][nl]="<<fr[ni][nl]<<",fr[ni][nr]="<<fr[ni][nr]<<", nl="<<nl<<", nr="<<nr<<endl;
 return nr; // nn = nr + nMIN
}


==> anc/StochasticORN/src/get_place1.h <==
/* get_place1.h */


/* Coding: A.K.Vidybida */

#ifndef GET_PLACE1_H
#define GET_PLACE1_H

int get_place1(int n1, double rn);
extern int MIN1fail, MAX1fail;

#endif


==> anc/StochasticORN/src/get_place2.cpp <==
/* get_place2.cpp */


/* Coding: A.K.Vidybida */

/* For comments see file get_place1.cpp */

#include <iostream>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>

#include "init.h"
#include "init2.h"
#include "make_fr_tabs2.h"
#include "get_place2.h"

using namespace std;

int MIN2fail, MAX2fail;

int get_place2(int n2, double rn)
{
 int ni = n2 - nMIN2;
 double ** fr = fr2;
 int ** nlr = nlr2;

 
 if ((nMIN2>0) && (rn < fr[ni][nlr[ni][0]]))
   {
    cout<<"nn < nMIN2 is replaced with nMIN2, \n";
    MIN2fail++;
    return 0;
   }

 if ((nMAX2<N) && (rn >= fr[ni][nlr[ni][1]]))
   {
    cout<<"nn > nMAX2 is replaced with nMAX2, \n"; 
    MAX2fail++;
    return nMAX2 - nMIN2;
   }

 
 int nl = nlr[ni][0], nr = nlr[ni][1];
 int ns;
 while (nr - nl > 1)
   {
    ns = (nl+nr)/2;
    if ( fr[ni][ns] == rn )
      {
       return ns + 1;
      }
    else
    if ( fr[ni][ns] < rn ) nl = ns;
    else
    if ( fr[ni][ns] >  rn ) nr = ns;
   }
 return nr;
}


==> anc/StochasticORN/src/get_place2.h <==
/* get_place2.h */


/* Coding: A.K.Vidybida */

#ifndef GET_PLACE2_H
#define GET_PLACE2_H

int get_place2(int n2, double rn);
extern int MIN2fail, MAX2fail;

#endif


==> anc/StochasticORN/src/init.cpp <==
/* init.cpp */


/* Coding: A.K.Vidybida */

/*
  Here, we do the part of initialization which is common for the odors O1, O2
*/

#include <ctime>
#include <cstdlib>
#include <sys/stat.h>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cstring>
#include <sstream>
#include <cmath>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "type_in_terminal.h"

using namespace std;

/*------- Declaring variables for physical and run parameters BEGIN -------*/
double kp; //Associating rate, 1/(msec*M)        PHYSPARAM
double km; //Dissociating rate, 1/msec           PHYSPARAM
double ge; //channel conductance, nS             PHYSPARAM


double dN; //Receptors density (1 / \mu m^2)        PHYSPARAM
double Cm; //Membrane specific capacity($\mu$ F/cm^2)  PHYSPARAM
double Tm; //Membrane relaxation time (msec)        PHYSPARAM
double Sm; //Membrane surface (\mu m^2)             PHYSPARAM
double Vrest; //Resting voltage (mV)                PHYSPARAM
double Vexcit; //Reversal voltage through OR        PHYSPARAM
double Vth;   //Firing threshold                    PHYSPARAM
double taur; // (ms)  Time for producing a single spike PHYSPARAM
double sa;   // (Hz) - rate of spontaneous spiking  PHYSPARAM


double c; //Odor concentration (M)                EXPERIMENTPARAM
int nORN; //The total number of sniffing sessions EXPERIMENTPARAM
double sniffDur;// (msec)  - is the sniffing duration
double T; //Total modeling time = nORN*sniffDur   EXPERIMENTPARAM

double dt; //Time-step  (msec)                    MATHPARAM
double s; // OR selectivity (command line parameter)
int seed; // for the random number generator (command line parameter)

int N; // Total number of OR in ORN  (calculated below)
double Gl; //Membrane specific leakage conductance (calculated below)
double gl; //ORN membrane total leakage conductance (calculated below)
double cm; //ORN membrane total capacity (calculated below)

int sniffDurSteps; //number of time points during single sniffing session (calculated below)
int taurSteps; //number of time points for producing a single spike
long nsteps; // number of time points in multisniffing session (calculated below)
double t; //Current time (runtime variable, msec)
double tolera;// this is for check_binomial (chosen below)
double epsil; // for calculating columns in the fr?[][] (chosen below)
int nsig; // how many sigma around mean initially (chosen below)
/*-----------------------------------------------*/
double pp; // probability of association over time dt (calculated below)
/*------- Declaring variables for physical and run  parameters END   ------*/

/*-----------------------------------------------*/
//int * ORtrajectory; //fluctuating number of bound receptors
//double * Vtrajectory; //fluctuating voltage
/*-----------------------------------------------*/

ofstream *report; // file to report physical, initial, run parameters, and the result
char * repfinam; // c-string with its name 
const char probTabDir[] = "./.probTabs"; // directory for transition probability tables for reuse, if possible, after previous runs, if any.

void init(void)
{
 tolera = 0.1;// this goes to the check_binomial?.cpp
 epsil = 0.0; // this goes to the make_fr_tabs?.cpp
 nsig = 9;// how many sigma around mean. try nsig = 3 to see what happens

 /*---- reading OR parameters from DATA.OR file BEGIN ----*/
 ifstream * datafileOR;
 datafileOR = new ifstream ("./data/DATA.OR", ios::in);
 *datafileOR >> kp >> km >> ge ; 
 datafileOR->close();
 /*---- reading OR parameters from DATA.OR file END   ----*/
 #ifdef type_paramsOR
  cout <<"kp="<<kp<<" 1/(msec*M), km="<<km<<" 1/msec, ge="<<ge<<" nS\n";
 #endif
 
 /*---- reading ORN parameters from DATA.ORN file BEGIN ----*/
 ifstream * datafileORN;
 datafileORN = new ifstream ("./data/DATA.ORN", ios::in);
 *datafileORN >> dN >> Cm >> Tm >> Sm >> Vrest >> Vexcit >> Vth >> taur >> sa;
 datafileORN->close();

 /*---- reading ORN parameters from DATA.ORN file END   ----*/
 #ifdef type_paramsORN
  cout<<"dN="<<dN<<"/mcm^2, Cm="<<Cm<<" $\\mu$ F/cm^2, Tm="<<Tm<<" msec, Sm="<<Sm<<   " mcm^2, Vrest="<<Vrest<<" mV, Vexcit="<<Vexcit<<" mV, Vth="<<Vth<<" mV,\
 taur="<<taur<<" ms,\
 sa="<<sa<<" Hz\n";
 #endif

 /*---- reading run parameters from DATA.RUN filee BEGIN ----*/
 ifstream * datafileRUN; // reading experiment 
 datafileRUN = new ifstream ("./data/DATA.RUN", ios::in);
 *datafileRUN >> c >> nORN >> sniffDur >> dt ;
 datafileRUN->close();
 /*---- reading run parameters from DATA.RUN filee END   ----*/
 
 T = nORN*sniffDur; // total simulation time
 #ifdef type_paramsRUN
  cout <<"nORN="<<nORN<<", sniffDur="<<sniffDur<<", dt="<<dt<<endl;
  cout<<"c="<< c <<" M, T="<< T <<" msec, dt="<<dt<<" msec\n";
 #endif
 
 /*------calculating physical parameters BEGIN-------------------------------*/
 N = dN*Sm; // total number of ORs per ORN
 /* total membrane capacity */
 cm = Cm*Sm*1E-8*1E6;// (pF), *1E-8 because Sm is in sq. mcm., 2nd: muF->pF
 /* specific membralne leakage */
 Gl = 1E3*Cm/(Tm/1000);// nano Simens / (sq. cm.)
 /* total membrane leakage */
 gl = Gl*Sm*1E-8;// because Sm is given in sq. mcm.
 #ifdef type_paramsORN 
  cout<<"N="<<N<<", cm="<<cm<<" pF, Gl="<<Gl<<" nS/cm^2, gl="<<gl<<" nS"<<endl;
 #endif 
 pp = c*kp*dt;// probability for a free OR to be bound during dt
 if ((pp>=1.) )
   {
    cout<<">>>> pp="<<pp<<" <<<<\n";
    cout<< "init.cpp: Probability exceeds 1. Reduce dt in the DATA.RUN. Exiting.\n\n";
    exit(1);
   }
 /*------calculating physical parameters END----------------------------------*/

 sniffDurSteps = (int) floor(sniffDur/dt); // number of time points during a single sniffing session
 taurSteps = (int) floor(taur/dt); //number of time points for producing a single spike (refractory period)
 
 nsteps = sniffDurSteps*nORN; // total number of time points
 T = nsteps*dt; // truncated T to whole number of dt
 #ifdef type_paramsRUN
  cout<<" T = "<<T<<" msec, nsteps = "<<nsteps<<endl;
 #endif 
 /*---------------------------------------------------*/

 /*############### Preparation of the report file BEGIN ############*/

 /*********** creating directory for reports BEGIN ***********/
 char mkRepdircmd[30] = "mkdir -p ";
 strcat(mkRepdircmd, "./reports");
 system(mkRepdircmd);
 /*********** creating directory for reports END ***********/ 

 /*********** creating directory for misc BEGIN ***********/
 char mkMiscdircmd[30] = "mkdir -p ";
 strcat(mkMiscdircmd, "./misc");
 system(mkMiscdircmd);
 /* ./misc should already be there because of the README file in it */
 /*********** creating directory for misc END ***********/ 

 /*--------- constructing the report file name BEGIN --------------*/
 stringstream repname;
 repname <<"./reports/"<<kp<<"_"<<km<<"_"<<ge<<"_"<<c<<"_"<<N<<"_"<<Cm<<"_"<<Tm<<"_"<<Vrest<<"_"<<Vexcit<<"_"<<Vth<<"_"<<taur<<"_"<<sa<<"_"<<T<<"_"<<dt<<"_"<<s<<"_"<<seed<<"_"<<epsil<<"_"<<nsig<<".rep";

 repfinam = new char [repname.str().length()+1];
 strcpy (repfinam, repname.str().c_str());
 /*--------- constructing the report file name END   --------------*/

 /*--------- checking whether the report file exists BEGIN ---------*/
 struct stat buffer;
 if (stat(repfinam, &buffer) == 0)
   {
    cout <<"Report file "<<repfinam<<" exists. Remove/rename it and start again\n";
    exit(1);
   }
 /*--------- checking whether the report file exists END ---------*/
 cout<<"----------------------------------------------------------\n";
 cout<<"\nDetailed information about this run will be saved in the \n"<<repfinam<<" file.\n";
 cout<<"\n________________________________________________________\n";
 
 /*------------------- writing to the report file BEGIN --------------*/
 report = new ofstream (repfinam, ios::out);
 time_t timetoday;
 #ifdef rep_timing
  time (&timetoday);
  *report <<"###   report from init.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from init.cpp BEGIN:\n";
 #endif
 *report << setw(12)<<left<<kp<<"kp     Associating rate, 1/(msec*M) (from DATA.OR)\n";
 *report << setw(12)<<left<<km<<"km     Dissociating rate, 1/msec (from DATA.OR)\n";
 *report << setw(12)<<left<<ge<<"ge     Channel conductance, nS (from DATA.OR)\n";
 *report << setw(12)<<left<<gl<<"gl     ORN's membrane leakage conductance, nS (computed)\n";
 *report << setw(12)<<left<<c<< "c      Odor concentration, (M) (from DATA.RUN)\n";
 *report << setw(12)<<left<<Sm<<"Sm     ORN membrane surface, micrometer^2 (from DATA.ORN)\n";
 *report << setw(12)<<left<<N<< "N      Total number of channels (computed)\n";
 *report << setw(12)<<left<<Cm<<"Cm     Membrane specific capacity($\\mu$ F/cm^2) (from DATA.ORN)\n";
 *report << setw(12)<<left<<cm<<"cm     ORN membrane capacity (pF, computed)\n";
 *report << setw(12)<<left<<Tm<<"Tm     Membrane relaxation time (msec) (from DATA.ORN)\n";
 *report << setw(12)<<left<<Vrest<<"Vrest  Resting voltage (mV) (from DATA.ORN)\n";
 *report << setw(12)<<left<<Vexcit<<"Vexcit Reversal voltage through OR (mV) (from DATA.ORN)\n";
 *report << setw(12)<<left<<Vth<<"Vth    Firing threshold (mV) (from DATA.ORN)\n";
 *report << setw(12)<<left<<sa<<"sa     Spontaneous activity (Hz) (from DATA.ORN)\n";
 *report << setw(12)<<left<<taur<<"taur  Time for producing a single spike (ms) (from DATA.ORN)\n";
 *report << setw(12)<<left<<nORN<<"nORN    Total number of sniffing sessions (from DATA.RUN)\n";
 *report << setw(12)<<left<<sniffDur<<"sniffDur sniffing duration (msec) (from DATA.RUN)\n";
 *report << setw(12)<<left<<T<<"T      Total modeling time =nORN*sniffDur (msec) (computed)\n";
 *report << setw(12)<<left<<dt<<"dt     Time step (msec) (from DATA.RUN)\n";
 *report << setw(12)<<left<<s<<"s      OR selectivity (command line parameter)\n";
 *report <<                RGT<<"      pseudorandom numbers generator type (chosen in the randgentype.h)\n";
 *report << setw(12)<<left<<seed<<"seed   seed for system RNG (lrand48) for the first odor (command line parameter).\n";
 *report << setw(12)<<left<<epsil<<"epsil  for calculating columns in the fr?[][] (tunable)\n";
 *report << setw(12)<<left<<nsig<<"nsig   how many sigma around mean initially (tunable)\n";
 *report << setw(12)<<left<<pp<<"pp     prob. to bind a free OR through dt for any odor (computed)\n";
 *report <<"###   report from init.cpp END\n\n";
 *report <<flush;
 /*------------------- writing to the report file END   --------------*/

 /*############### Preparation of the report file END ##############*/
 // report is not closed here because other functions will write to it.

 /* creating directory for transition probability tables BEGIN */
 char mkProbdircmd[30] = "mkdir -p ";
 strcat(mkProbdircmd, probTabDir);
 system(mkProbdircmd);
 /* creating directory for transition probability tables END */

 cout << "\nBelow, '1:' refers to the more affine odor (parent process), \n";
 cout << "'2:' refers to the less affine odor (child process in the program)\n\n";
}


==> anc/StochasticORN/src/init.h <==
/* init.h */


/* Coding: A.K.Vidybida */

/* Parameters */


#ifndef INIT_H
#define INIT_H

#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <fstream>

void init(void);

extern double kp; //Associating rate, 1/(msec*M)        PHYSPARAM
extern double km; //Dissociating rate, 1/msec           PHYSPARAM
extern double ge; //ichannel conductance, nS            PHYSPARAM


extern double dN; //Receptors density (1/\mu m^2)          PHYSPARAM
extern double Cm; //Membrane specific capacity             PHYSPARAM
extern double Tm; //Membrane relaxation time               PHYSPARAM
extern double Sm; //Membrane surface (\mu m^2)             PHYSPARAM
extern double Vrest; //Resting voltage                     PHYSPARAM
extern double Vexcit; //Reversal voltage for excitation    PHYSPARAM
extern double Vth;   //Firing threshold                    PHYSPARAM
extern double taur; // (ms) refractory period              PHYSPARAM
extern double sa;   // (Hz) - rate of spontaneous spiking  PHYSPARAM

extern double c; //Odor concentration, M                EXPERIMENTPARAM
extern int nORN; //The total number of sniffing sessions EXPERIMENTPARAM
extern double sniffDur;// (msec)  - is the sniffing duration
extern double T; //Total modeling time =nORN*sniffDur   EXPERIMENTPARAM
extern double dt; //Time-step  (msec)                   MATHPARAM
extern double s; // OR selectivity (1st command line parameter)
extern int seed; // for random number generators (2nd (last)command line parameter)

extern int N; // Total number of OR in ORN
extern double Gl; //Membrane specific leakage conductance
extern double gl; //ORN membrane leakage conductance
extern double cm; //ORN membrane capacity 

extern int sniffDurSteps; //number of time points during a single sniffing session
extern int taurSteps; //number of time points in the refractory period
extern long nsteps; // total number of time points
extern double t; //Current time (msec)
extern double tolera;// tolerance for check_binomial function
extern double epsil; // for calculating rows in thr fr[][]
extern int nsig; // how many sigma intervals around mean


/*-----------------------------------------------*/
extern double pp; //probability for a free OR to be bound during dt

/*-----------------------------------------------*/

//extern int * ORtrajectory; //fluctuating number of bound receptors
//extern double * Vtrajectory; //fluctuating voltage
// This is commented out in all files, but may be used in future.

/*-----------------------------------------------*/

extern std::ofstream *report; // file to report physical, initial, run parameters, result
extern char * repfinam; // c-string with its name


extern const char probTabDir[]; // directory for transition probability tables

#endif


==> anc/StochasticORN/src/init1.cpp <==
/* init1.cpp */


/* Coding: A.K.Vidybida */

/* Here, we do initialization specific for the odor O1
   simulated in the parent process
*/

#include <stdlib.h>
#include <ctime>
#include <cstdlib>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cstring>
#include <cmath>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "make_fr_tabs1.h"
#include "type_in_terminal.h"

using namespace std;

/*------- Declaring variables for physical and run parameters BEGIN -------*/
double km1; //Dissociating rate, 1/msec (here, same as km)          PHYSPARAM
double rt1; // relaxation time for the binding-releasing stochastic process
double p1; // =c*kp/(c*kp+km) - prob. to find any OR bound with odor O1

int n1; // instant number of bound receptors 
int nmax1; // maximal number of bound receptors at the trajectory
double V1; // instant membrane voltage, mV

int fire1; // current number of spikes emitted

int seed1; // = seed got as the command line second parameter

/*-----------------------------------------------*/
int nMIN1, nMAX1; // initial interval for n1.
//  During simulation, it is checked that nMIN1 < n1 < nMAX1 all the time.
double pm1; //dissotiation probability over dt 
/*-----------------------------------------------*/
/*------- Declaring variables for physical and run  parameters END   ------*/

//int * ORtrajectory; //fluctuating number of bound receptors
//double * Vtrajectory; //fluctuating voltage

/*-----------------------------------------------*/
gsl_rng * r1; // pointer to the random numbers generator
/*-----------------------------------------------*/


void init1(void)
{
 km1 = km; // dissotiation rate for the first odor, O1 
 rt1 = 1./(kp*c + km1); // relaxation time for the binding-releasing stochastic process
 /*---------------------------------------------------*/
 V1 = Vrest;// initial membrane voltage
 fire1 = 0;// initial number of spike count
 pm1 = km1*dt;// dissotiation probability during dt
 p1 = pp/(pp+pm1);// =c*kp/(c*kp+km1) - prob. to find any OR bound with odor O1
 cout<<"1:>>>>>>>>>> pp="<<pp<<", pm1="<<pm1<<", p1="<<p1<<" <<<<<<<<<<\n";
 if ((pp>=1.) || (pm1>=1.))
   {
    cout<< "init1: Probability exceeds 1. Reduce dt in the DATA.RUN file. Exiting.\n\n";
    exit(1);
   }
 double nMEAN = N*kp*c/(kp*c+km1); // mean value of bound ORs (at equilibrium)
 double sigma = sqrt(N*p1*(1.-p1));//standard deviation
 //nMIN1 = nMEAN - (nsig+2)*sigma > 0 ? nMEAN - (nsig+2)*sigma : 0;
 nMIN1 = 0; // this is for the case if we start from n1 = 0
 nMAX1 = nMEAN + (nsig-0)*sigma;
 cout<<"1:sigma = "<<sigma<<endl;////////////////////
 cout<<"1:nMIN1="<<nMIN1<<", nMEAN="<<nMEAN<<", nMAX1="<<nMAX1<<endl;//////////

 //n1 = nMEAN;// initial number of ORs bound with O1
 n1 = 0;// initial number of ORs bound with O1
 nmax1 = n1;// max number of bound ORs during simulation (initial value)
 cout<<"1:Starting from state: n1 = "<<n1<<", V1 = "<<V1<<", \n";

 /*---------------------------------------------------*/
 // ORtrajectory = new int[nsteps];
 // Vtrajectory = new double[nsteps];
 /*---------------------------------------------------*/
	
 /***************** Creation of the random number generator BEGIN ************/
 const gsl_rng_type * T;
 if (RGT == "mt19937") T= gsl_rng_mt19937;
 else
 if (RGT == "knuthran2002") T= gsl_rng_knuthran2002;
 else
 if (RGT == "taus113") T= gsl_rng_taus113;
 r1 = gsl_rng_alloc (T);
 seed1 = seed;
 cout << "1: random numbers generator: "<<RGT<<",\n1:\
 seed for "<<RGT<<" is obtained from the system generator lrand48 anew for each of nORN="<<nORN<<" sniffing sessions,\n1:\
 seed1 for lrand48 ="<<seed1<<"\n\n\n";
 srand48(seed1); //initializing system RNG
 /***************** Creation of the random number generator END **************/

 /*************** ------ various reporting BEGIN ----- *********************/
 time_t timetoday;
 #ifdef rep_timing
  time (&timetoday);
  *report <<"###   report from init1.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from init1.cpp BEGIN:\n";
 #endif
 *report << setw(12)<<left<<pm1<<"pm1    prob. to release through dt for the first odor\n";
 *report << setw(12)<<left<<rt1<<"rt1    relaxation time for the binding-releasing stochastic process (msec)\n";
 *report << setw(12)<<left<<p1<<"p1    prob. for an OR to be bound at equilibrium for the first odor\n";
 *report << setw(12)<<left<<nMEAN<<"nMEAN1 mean number of bound (due to binomoal distribution)\n";
 *report << setw(12)<<left<<nMIN1<<"nMIN1  min number of bound ORs counted\n";
 *report << setw(12)<<left<<nMAX1<<"nMAX1  max number of bound ORs counted\n";
 *report << setw(12)<<left<<seed1<<"seed1  system RNG (lrand48) initializer for the first odor (command line parameter)\n";
 *report <<"###   report from init1.cpp END\n\n";
 *report <<flush;
/*************** ------ various reporting END ------- *********************/

 make_fr_tabs1 ();// making auxiliary probability tables

}


==> anc/StochasticORN/src/init1.h <==
/* init1.h */


/* Coding: A.K.Vidybida */

/* Here, parameters for thread 1 */

#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

void init1(void);

extern double km1; //Dissociation rate, 1/msec      PHYSPARAM
extern double p1; // =pp/(pp+pm)=c*kp/(c*kp+km) - OR probability to be bound
extern int n1; //instant number of bound receptors
extern int nmax1; //maximal number of bound receptors at the trajectory

extern int nMIN1, nMAX1; // expected interval for n1

extern double V1; // instant voltage, mV
extern int fire1; // the number of spikes during the run

extern double pm1; //dissotiation probability

/*-----------------------------------------------*/

//extern int * ORtrajectory; //fluctuating number of bound receptors
//extern double * Vtrajectory; //fluctuating voltage

/*-----------------------------------------------*/
extern int seed1; // = seed, for random number generators
extern gsl_rng * r1; // pointer to the random generator
/*-----------------------------------------------*/


==> anc/StochasticORN/src/init2.cpp <==
/* init2.cpp */

/* Coding: A.K.Vidybida */

/* See init1.cpp for mored detailed comments. */

/* Here, we do initialization specific for the odor O2
   simulated in the child process  */

#include <stdlib.h>
#include<ctime>
#include <cstdlib>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cstring>
#include <cmath>

#include "randgentype.h"
#include "init.h"
#include "init2.h"
#include "make_fr_tabs2.h"
#include "type_in_terminal.h"

using namespace std;

double km2; //Dissociating rate, 1/msec           PHYSPARAM
double rt2; // relaxation time for the binding-releasing stochastic process
double p2; // =c*kp/(c*kp+km2) - prob. to find any OR bound with odor O2

int n2; //Current number of bound receptors 
int nmax2; //maximal number of bound receptors at the trajectory
double V2; // instant voltage, mV
int fire2; // total number of spikes during simulation


/*-----------------------------------------------*/
int nMIN2, nMAX2; // initial interval for n2
//  During simulation, it is checked that nMI21<n2<nMAX2 all the time.
double pm2; // dissotiation probabilitiy over dt
/*-----------------------------------------------*/
//int * ORtrajectory; //fluctuating number of bound receptors
//double * Vtrajectory; //fluctuating voltage
/*-----------------------------------------------*/
int seed2;
gsl_rng * r2; // pointer to the random generator
/*-----------------------------------------------*/

void init2(double s)
{
 km2 = s/(1-s)*kp*c + km/(1-s); //this way chosen km2 ensures OR's selectivity for O1, O2
 // which was supplied as the command line parameter s
  rt2 = 1./(kp*c + km2); // relaxation time for the binding-releasing stochastic process
 /*---------------------------------------------------*/
 V2 = Vrest;// initial membrane voltage
 fire2 = 0;// initial number of spike count
 pm2 = km2*dt;// dissotiation probability during dt
 p2 = pp/(pp+pm2);// =c*kp/(c*kp+km2) - prob. to find any OR bound with odor O2
 cout<<"2:>>>>>>>>>> pp="<<pp<<", pm2="<<pm2<<", p2="<<p2<<" <<<<<<<<<<\n";
 if ((pp>=1.) || (pm2>=1.))
   {
    cout<< "init2: Probability exceeds 1. Reduce dt in the DATA.RUN file. Exiting.\n\n";
    exit(1);
   }
 double nMEAN = N*kp*c/(kp*c+km2); // mean value
 double sigma = sqrt(N*p2*(1.- p2));// standard deviation
 //nMIN2 = nMEAN - (nsig+2)*sigma > 0 ? nMEAN - (nsig+2)*sigma : 0;
 nMIN2 = 0; // this is for the case if we start from n2 = 0 
 nMAX2 = nMEAN + (nsig-0)*sigma;
 cout<<"2:sigma = "<<sigma<<endl;
 cout<<"2:nMIN2="<<nMIN2<<", nMEAN="<<nMEAN<<", nMAX2="<<nMAX2<<endl;//////////////

 //n2 = nMEAN;// initial number of ORs bound with O2
 n2 = 0;// initial number of ORs bound with O2
 nmax2 = n2;// max number of bound ORs during simulation (initial value)
 cout<<"2:Starting from state: n2 = "<<n2<<", V2 = "<<V2<<", \n";

 /*---------------------------------------------------*/
 // ORtrajectory = new int[nsteps];
 // Vtrajectory = new double[nsteps];

 /*---------------------------------------------------*/
	
 /*************** Creation of the random number generator BEGIN **************/
 const gsl_rng_type * T;
 if (RGT == "mt19937") T= gsl_rng_mt19937;
 else
 if (RGT == "knuthran2002") T= gsl_rng_knuthran2002;
 else
 if (RGT == "taus113") T= gsl_rng_taus113;
 r2 = gsl_rng_alloc (T);
 seed2 = seed*1.3;// another (mangled) seed for the O2 odor
 //seed2 = seed*1;// the same seed for the O2 //for illustration and debuging.
 cout << "2: random numbers generator: "<<RGT<<",\n2:\
 seed for "<<RGT<<" is obtained from the system generator lrand48 anew for each of nORN="<<nORN<<" sniffing sessions,\n2:\
 seed2 for lrand48 ="<<seed2<<"\n\n\n";

 srand48(seed2);//initializing system RNG
 /**************** Creation of the random number generator END ***************/

 time_t timetoday;
 #ifdef rep_timing
  time (&timetoday);
  *report <<"###   report from init2.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from init2.cpp BEGIN:\n";
 #endif
 *report << setw(12)<<left<<pm2<<"pm2    prob. to release through dt for the second odor\n";
  *report << setw(12)<<left<<rt2<<"rt2    relaxation time for the binding-releasing stochastic process (msec)\n";
 *report << setw(12)<<left<<p2<<"p2    prob. for an OR to be bound at equilibrium for the second odor\n";
 *report << setw(12)<<left<<nMEAN<<"nMEAN2 mean number of bound (due to binomoal distribution)\n";
 *report << setw(12)<<left<<nMIN2<<"nMIN2  min number of bound ORs counted\n";
 *report << setw(12)<<left<<nMAX2<<"nMAX2  max number of bound ORs counted\n";
 *report << setw(12)<<left<<seed2<<"seed2  system RNG (lrand48) initializer for the second odor (computed)\n";
 *report <<"###   report from init2.cpp END\n\n";
 *report <<flush;

 make_fr_tabs2 ();// making auxiliary probability tables

}


==> anc/StochasticORN/src/init2.h <==
/* init2.h */


/* Coding: A.K.Vidybida */

/* Here, parameters for thread  2 */

#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

void init2(double);

extern double km2; //Dissociation rate, 1/msec      PHYSPARAM
extern double p2; // =pp/(pp+pm)=c*kp/(c*kp+km) - OR probability to be bound
extern int n2; //instant number of bound receptors
extern int nmax2; //maximal number of bound receptors at the trajectory

extern int nMIN2, nMAX2; // expected interval for n2

extern double V2; // instant voltage, mV
extern int fire2; // the number of spikes during the run

extern double pm2; //dissotiation probability during dt

/*-----------------------------------------------*/

//extern int * ORtrajectory; //fluctuating number of bound receptors
//extern double * Vtrajectory; //fluctuating voltage

/*-----------------------------------------------*/

extern int seed2;
extern gsl_rng * r2; // pointer to the random generator
/*-----------------------------------------------*/


==> anc/StochasticORN/src/main.cpp <==
/* main.cpp */



/* Coding: A.K.Vidybida */

/*
Calculates selectivity gain. The olfactory receptor protein (OR) selectivity
should be given as the 1st command line parameter s.
Output - is the selectivity of the olfactory receptor neuron (ORN)
and selectivity gain.

This file algorithm outline:

The program reads physical, mathematical and running parameters from the files
data/DATA.OR, data/DATA.ORN, data/DATA.RUN.
See parameters description in those files.

In the command line, the program obtains assumed selectivity (s) of the OR
between two hypothetical odors O1 and O2 and a seed for the random number
generator. 
The two odors are characterized exclusively by their assotiation-dissotiation rates the with OR and concentration c, which is the same for both odors.

The program outputs selectivity of the ORN populated with those ORs and 
selectivity gain in the ORN as compared to the OR's selectivity.

This is achieved by the following way:

The program runs in parallel two numerical experiments.
The first one models ORN activity (counts spikes) if the ORN is exposed
to odor O1 characterized with the rate constants kp, km obtained from the
DATA.OR file.
This is done in the parent process by calling run_trajec1(), below.
In the child process, the same task is performed for the odor O2.
O2 is characterized by the same association rate, kp, but the dissociation rate,
km is replaced with km2 (in the init2(s), below) in such a way that
OR's selectivity for this two odors is s - the value supplied in the command
line during the program call.
The total spikes number for the O2, fire2 below, is returned to the parent
process and used in the function done(s), below, for calculating ORN's
selectivity between the O1 and O2.
The fial result is saved in a *.rep file.

See documents in the directory doc for a more detailed explanation.
*/

#include <sys/types.h>
#include <unistd.h>
#include <sys/wait.h>
#include <fstream>
#include <cstring>
#include <sstream>
#include <cstdio>
#include <cstdlib>

#include <iostream>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "run_trajec1.h"
#include "init2.h"
#include "run_trajec2.h"
#include "done.h"

using namespace std;

/* This is for communication through pipe from child to parent process BEGIN */
const int BUFFER_SIZE = 256;
const int READ_END = 0;
const int WRITE_END = 1;
/* This is for communication through pipe from child to parent process END */

int main(int argc, char *argv[])
{
 if (argc != 3)
   {
 /****************************************************************************/
    cout<<"usage: "<<argv[0]<<" s (OR selectivity, 0<s<1) seed (for random number generators) Enter\n";
    exit(1);
   }
 else {s = atof(argv[1]);  seed = atoi(argv[2]);}
 if ((s<0)||(s>1))
   {
    cout<<"s = "<<s<<", must be 0<s<1)\n";
    exit(1);
   }
 /****************************************************************************/
 
 init(); 

 int fd[2]; // pipe file descriptor for communicating between the parent and child processes
 pipe(fd);
 
 pid_t cpid = fork();
 
 if (cpid > 0)  // this goes to the parent process
   {
    init1(); //
    run_trajec1();
   }
 else  
 if (cpid == 0) // this goes to the child process
   {
    close(fd[READ_END]);
    init2(s); //
    run_trajec2();
    stringstream gin("");
    gin << fire2 <<" "<< nmax2;
    write(fd[WRITE_END], gin.str().c_str(), gin.str().length()+1);
    close(fd[WRITE_END]);// child reports to the parent,
   }

 if (cpid > 0)  // this goes to the parent process
   {
    close(fd[WRITE_END]);
    char buffer[BUFFER_SIZE];
    read(fd[READ_END], buffer, BUFFER_SIZE);
    close(fd[READ_END]);
    stringstream gout(buffer);
    gout >> fire2 >> nmax2;// parent reads child's report
    wait(NULL);
//
    done(s);
   }

 return 0;
}



==> anc/StochasticORN/src/make_BNkp_tabs1.cpp <==
/* make_BNkp_tabs1.cpp */


/* Coding: A.K.Vidybida */

/* Here we calculate terms in binomial distribution necessary to get
   the transition matrix  (Eqs. (8), (9), (11), (12)
   in the stoch_proc_simulation.pdf)
 */

#include<ctime>
#include <cstdlib>
#include <sys/stat.h>
#include <iostream>
#include <fstream>
#include <cstring>
#include <sstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>
#include <utility>  // std::pair

#include "init.h"
#include "init1.h"
#include "BNkp.h"
#include "make_BNkp_tabs1.h"
#include "type_in_terminal.h"

using namespace std;

double ** BNkp_pm1; // binomial terms for releasing 
double ** BNkp_pp1; // binomial terms for binding   
int dim1;           // dimension of auxiliary arrays

void make_BNkp_tabs1 (void)
{
 int nMAX = nMAX1, nMIN = nMIN1; // simplifying notations
 dim1 = nMAX-nMIN + 1;
 int dim = dim1; // simplifying notations
 double pm = pm1; // simplifying notations
 int ni, k, i; // the number of bound ORs = ni + nMIN, or nMAX - i

 struct stat buffer;
 
 /*************** ------ various reporting BEGIN ----- *********************/
 time_t timetoday;
 time (&timetoday);
 #ifdef BNkp_timing
  cout << "1:BNkp_pm1 START "<< asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report<<"###   report from make_BNkp_tabs1.cpp BEGIN: "<<asctime(localtime(&timetoday));
  *report<<"###     obtaining BNkp_pm1["<<dim<<"]["<<nMAX+1<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###   report from make_BNkp_tabs1.cpp BEGIN:\n";
  *report<<"###     obtaining BNkp_pm1["<<dim<<"]["<<nMAX+1<<"] START:\n";
 #endif
 /*************** ------ various reporting END ------- *********************/

 /****** obtaining tables of binomial probabilities BEGIN **************/
 /************** --------------------------------------- *********************/
 /************* obtaining releasing probabilities BEGIN ********************/
  // (for the 1st multilplier in the Eq. (8))
  /************* creating empty table BEGIN ********************/
 BNkp_pm1 = new double * [dim];
 for (ni=0;ni<dim;ni++)   BNkp_pm1[ni] = new double [nMAX+1];// here NOT dim!
 double ** BNkp_pm = BNkp_pm1; // simplifying notations
  /************* creating empty table END ********************/

  /************* checking if we have previos tables BEGIN ********************/
 stringstream BNkp_pm_name;
 BNkp_pm_name <<probTabDir<<"/1_nMIN"<<nMIN<<"nMAX"<<nMAX<<"pm"<<pm<<".bin";
 if (stat(BNkp_pm_name.str().c_str(), &buffer) == 0) // Array has been calculated before
   {
    cout<<"file "<<BNkp_pm_name.str().c_str()<<" exists, reading from it.\n";
    *report<<"###   file "<<BNkp_pm_name.str().c_str()<<" exists, reading from it.\n";
    ifstream *file_BNkp_pm = new ifstream (BNkp_pm_name.str().c_str(), ios::in | ios::binary);
    if (!*file_BNkp_pm)
      {
       cout<<"ifstream: (!*file_BNkp_pm1)\n";
       exit(1);
      }
    for (ni=0;ni<dim;ni++) file_BNkp_pm->read((char *)BNkp_pm[ni],(nMAX+1)*sizeof(double));   // BNkp_pm[][] is ready (has been calculated in a previous run)
   }
  /************* checking if we have previos tables END ********************/
  
  /************* calculating BNkp_pm[][] BEGIN ***************/
 else // Array BNkp_pm[][] has not been calculated before
   {
     // creating new file for saving BNkp_pm[][] BEGIN
    ofstream *file_BNkp_pm = new ofstream (BNkp_pm_name.str().c_str(), ios::out | ios::binary);
    if (!*file_BNkp_pm)
      {
       cout<<"ofstream: (!*file_BNkp_pm)\n";
       exit(1);
      }
    cout<<"1:calculating BNkp_pm1["<<dim<<"]["<<nMAX+1<<"]\n\n";
     // creating new file for saving BNkp_pm1[][] END

    /*--------------------- doing calculation BEGIN -------------------------*/
    /*---------------------------------------------------*/
    // here the values of the first multiplier in the Eq. (8) are calculated,
    // see also Eq. (11);
    // the number i of bound ORs is as follows: i = ni + nMIN;
    // the whole range of bound ORs is nMIN <= i <= nMAX;
    // k, below, equals to (f + i − j) in the Eq. (8). Sure, k <= i <= nMAX
    for (ni=0;ni<dim;ni++)
       {
        BNkp_pm[ni][0] = BNkp(ni+nMIN,0,pm);
	for (k=1;k<=nMAX;k++)
	  {
           if (k > ni+nMIN) { BNkp_pm[ni][k] = 0; continue;}
	   // you cannot make free more than there are bound
 	   BNkp_pm[ni][k] = BNkp_pm[ni][k-1]*pm/(1-pm)*(ni+nMIN-k+1)/k;
	   //BNkp_pm[ni][k] = BNkp(ni+nMIN,k,pm);
	  }
       }
    /*---------------------------------------------------*/
    /*--------------------- doing calculation END ---------------------------*/
    
    for (ni=0;ni<dim;ni++) // saving calculated data for future use BEGIN
      {
       file_BNkp_pm->write((char *)BNkp_pm[ni],(nMAX+1)*sizeof(double));
       *file_BNkp_pm<<flush;
      }
    file_BNkp_pm->close(); // saving calculated data for future use END
   }
 /*************** obtaining releasing probabilities END *********************/

 /*************** ------ various reporting BEGIN ----- *********************/
 #ifdef BNkp_timing
  time (&timetoday);
  cout << "1:BNkp_pm1 FINISH "<< asctime(localtime(&timetoday));
  cout << "1:BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] START "<<asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report<<"###     obtaining BNkp_pm1["<<dim<<"]["<<nMAX+1<<"] FINISH: "<<asctime(localtime(&timetoday));
  
  *report<<"###     obtaining BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###     obtaining BNkp_pm1["<<dim<<"]["<<nMAX+1<<"] FINISH:\n";
  
  *report<<"###     obtaining BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] START:\n";
 #endif
 /*************** ------ various reporting END ------- *********************/

 /*************** obtaining binding probabilities BEGIN *********************/
  // (for the 2nd multilplier in the Eq. (8))
  /************* creating empty table BEGIN ********************/
 BNkp_pp1 = new double * [dim];
 for (i=0;i<dim;i++)   BNkp_pp1[i] = new double [nMAX+1];
 double ** BNkp_pp = BNkp_pp1; // simplifying notations
  /************* creating empty table END ********************/

  /************* checking if we have previos tables BEGIN ********************/
 stringstream BNkp_pp_name;
 BNkp_pp_name  <<probTabDir<<"/1_N"<<N<<"nMAX"<<nMAX<<"pp"<<pp<<".bin";
 if (stat(BNkp_pp_name.str().c_str(), &buffer) == 0) // Array has been calculated before
   {
    cout<<"file "<<BNkp_pp_name.str().c_str()<<" exists, reading from it.\n";
    *report<<"###   file "<<BNkp_pp_name.str().c_str()<<" exists, reading from it.\n";
    ifstream *file_BNkp_pp = new ifstream (BNkp_pp_name.str().c_str(), ios::in | ios::binary);
    if (!*file_BNkp_pp)
      {
       cout<<"ifstream: (!*file_BNkp_pp1)\n";
       exit(1);
      }
    for (i=0;i<dim;i++) file_BNkp_pp->read((char *)BNkp_pp[i],(nMAX+1)*sizeof(double));   // BNkp_pp[][] is ready (has been calculated in a previous run)
   }
  /************* checking if we have previos tables END ********************/
 else // Array BNkp_pp[][] has not been calculated before
   {
     // creating new file for saving BNkp_pp[][] BEGIN
    ofstream *file_BNkp_pp = new ofstream(BNkp_pp_name.str().c_str(), ios::out | ios::binary);
    if (!*file_BNkp_pp)
      {
       cout<<"ofstream: (!*file_BNkp_pp1)\n"<<BNkp_pp_name.str().c_str()<<endl;
       exit(1);
      }
    cout<<"1:calculating BNkp_pp1["<<dim<<"]["<<nMAX+1<<"]\n\n";
     // creating new file for saving BNkp_pp[][] END
    
    /*--------------------- doing calculation BEGIN -------------------------*/
    /*---------------------------------------------------*/
    // here the values of the second multiplier in the Eq. (8) are calculated,
    // see also Eq. (12);
    // the number of bound ORs is as follows: nMAX - i,  and 
    // the number of free ORs is N - nMAX + i;
    // the whole range of free ORs is [N-nMAX;N-nMIN];
    // k, below, equals to f in the Eq. (8). Sure, k <= i <= nMAX
    for (i=0;i<dim;i++)
       {
        BNkp_pp[i][0] = BNkp(i+N-nMAX,0,pp);
        for (k=1;k<=nMAX;k++)
	   {
	    if (k > i+N-nMAX) { BNkp_pp[i][k] = 0; continue; }
            // you cannot make bound more than there are free
	    BNkp_pp[i][k] = BNkp_pp[i][k-1]*pp/(1-pp)*(i+N-nMAX-k+1)/k;
	    //BNkp_pp[i][k] = BNkp(i+N-nMAX,k,pp);
	   }
       }
    /*---------------------------------------------------*/
    /*--------------------- doing calculation END ---------------------------*/
    
    for (i=0;i<dim;i++) // saving calculated data for future use BEGIN
       {
        file_BNkp_pp->write((char *)BNkp_pp[i],(nMAX+1)*sizeof(double));
        *file_BNkp_pp<<flush;
       }
    file_BNkp_pp->close(); // saving calculated data for future use END
   }
  /*************** obtaining binding probabilities END **********************/

 /*************** ------ various reporting BEGIN ----- *********************/
#ifdef BNkp_timing  
  time (&timetoday);
  cout << "1:BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] FINISH "<<asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report<<"###     obtaining BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] FINISH: "<<asctime(localtime(&timetoday));
  *report <<"###   report from make_BNkp_tabs1.cpp END: "<<asctime(localtime(&timetoday))<<endl<<flush;
 #else
  *report<<"###     obtaining BNkp_pp1["<<dim<<"]["<<nMAX+1<<"] FINISH:\n";
  *report <<"###   report from make_BNkp_tabs1.cpp END:\n\n"<<flush; 
 #endif
 /*************** ------ various reporting END ------- *********************/
  
 /****************** obtaining tables of binomial probabilities END *****/

}




==> anc/StochasticORN/src/make_BNkp_tabs1.h <==
/* make_BNkp_tabs1.h */


/* Coding: A.K.Vidybida */

#ifndef MAKE_BNKP_TABS1_H
#define MAKE_BNKP_TABS1_H


extern double ** BNkp_pm1; 
extern double ** BNkp_pp1; 
extern int dim1;

void make_BNkp_tabs1 (void);

#endif


==> anc/StochasticORN/src/make_BNkp_tabs2.cpp <==
/* make_BNkp_tabs2.cpp */


/* Coding: A.K.Vidybida */

/* Here we calculate terms in binomial distribution necessary to get
   the transition matrix  (Eqs. (8), (9), (11), (12)
   in the stoch_proc_simulation.pdf)
 */
/* See file make_BNkp_tabs1.cpp, which has detailed comments */

#include<ctime>
#include <cstdlib>
#include <sys/stat.h>
#include <iostream>
#include <fstream>
#include <cstring>
#include <sstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>
#include <utility>  // std::pair

#include "init.h"
#include "init2.h"
#include "BNkp.h"
#include "make_BNkp_tabs2.h"
#include "type_in_terminal.h"

using namespace std;

double ** BNkp_pm2; // binomial terms for releasing
double ** BNkp_pp2; // binomial terms for binding
int dim2;           // dimension of auxiliary arrays

void make_BNkp_tabs2 (void)
{
 int nMAX = nMAX2, nMIN = nMIN2;
 dim2 = nMAX-nMIN + 1;
 int dim = dim2;
 double pm = pm2;
 int ni, k, i; // the number of bound RPs = ni + nMIN, or nMAX - i

 struct stat buffer;
 
 /* Calculation of tables of binomial probabilities BEGIN */
 time_t timetoday;
 #ifdef BNkp_timing 
  time (&timetoday);
  cout << "2:BNkp_pm2 START "<< asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report <<"###   report from make_BNkp_tabs2.cpp BEGIN: "<<asctime(localtime(&timetoday));
  *report<<"###     obtaining BNkp_pm2["<<dim<<"]["<<nMAX+1<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from make_BNkp_tabs2.cpp BEGIN:\n";
  *report<<"###     obtaining BNkp_pm2["<<dim<<"]["<<nMAX+1<<"] START:\n";
 #endif
 
 BNkp_pm2 = new double * [dim];
 for (ni=0;ni<dim;ni++)   BNkp_pm2[ni] = new double [nMAX+1];// тут НЕ dim!
 double ** BNkp_pm = BNkp_pm2;
 
 stringstream BNkp_pm_name;
 BNkp_pm_name  <<probTabDir<<"/2_nMIN"<<nMIN<<"nMAX"<<nMAX<<"pm"<<pm<<".bin";
 if (stat(BNkp_pm_name.str().c_str(), &buffer) == 0)
   {
    cout<<"file "<<BNkp_pm_name.str().c_str()<<" exists, reading from it.\n";
    *report<<"###   file "<<BNkp_pm_name.str().c_str()<<" exists, reading from it.\n";
    ifstream *file_BNkp_pm = new ifstream (BNkp_pm_name.str().c_str(), ios::in | ios::binary);
    if (!*file_BNkp_pm)
      {
       cout<<"ifstream: (!*file_BNkp_pm2)\n";
       exit(1);
      }
    for (ni=0;ni<dim;ni++) file_BNkp_pm->read((char *)BNkp_pm[ni],(nMAX+1)*sizeof(double));
   }
 else
   {
    ofstream *file_BNkp_pm = new ofstream (BNkp_pm_name.str().c_str(), ios::out | ios::binary);
    if (!*file_BNkp_pm)
      {
       cout<<"ofstream: (!*file_BNkp_pm2)\n";
       exit(1);
      }
    cout<<"2:calculating BNkp_pm2["<<dim<<"]["<<nMAX+1<<"]\n\n";
    for (ni=0;ni<dim;ni++)
       {
        BNkp_pm[ni][0] = BNkp(ni+nMIN,0,pm);
	for (k=1;k<=nMAX;k++)
	  {
           if (k > ni+nMIN) { BNkp_pm[ni][k] = 0; continue; }
 	   BNkp_pm[ni][k] = BNkp_pm[ni][k-1]*pm/(1-pm)*(ni+nMIN-k+1)/k;
	   //BNkp_pm[ni][k] = BNkp(ni+nMIN,k,pm);
	  }
       }
    for (ni=0;ni<dim;ni++)
      {
       file_BNkp_pm->write((char *)BNkp_pm[ni],(nMAX+1)*sizeof(double));
       *file_BNkp_pm<<flush;
      }
    file_BNkp_pm->close();
   }
 #ifdef BNkp_timing 
  time (&timetoday);
  cout << "2:BNkp_pm2["<<dim<<"]["<<nMAX+1<<"] FINISH "<< asctime(localtime(&timetoday));
  
  cout << "2:BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] START "<<asctime(localtime(&timetoday));
 #endif
  
 #ifdef rep_timing
  *report<<"###     obtaining BNkp_pm2["<<dim<<"]["<<nMAX+1<<"] FINISH: "<<asctime(localtime(&timetoday));
  *report<<"###     obtaining BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###     obtaining BNkp_pm2["<<dim<<"]["<<nMAX+1<<"] FINISH:\n";
  
  *report<<"###     obtaining BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] START:\n";
 #endif
  
 /*---------------------------------------------*/
 BNkp_pp2 = new double * [dim];
 for (i=0;i<dim;i++)   BNkp_pp2[i] = new double [nMAX+1];
 double ** BNkp_pp = BNkp_pp2;

 stringstream BNkp_pp_name;
 BNkp_pp_name  <<probTabDir<<"/2_N"<<N<<"nMAX"<<nMAX<<"pp"<<pp<<".bin";
 if (stat(BNkp_pp_name.str().c_str(), &buffer) == 0)
   {
    cout<<"file "<<BNkp_pp_name.str().c_str()<<" exists, reading from it.\n";
    *report<<"###   file "<<BNkp_pp_name.str().c_str()<<" exists, reading from it.\n";
    ifstream *file_BNkp_pp = new ifstream (BNkp_pp_name.str().c_str(), ios::in | ios::binary);
    if (!*file_BNkp_pp)
      {
       cout<<"ifstream: (!*file_BNkp_pp2)\n";
       exit(1);
      }
    for (i=0;i<dim;i++) file_BNkp_pp->read((char *)BNkp_pp[i],(nMAX+1)*sizeof(double));
   }
 else
   {
    ofstream *file_BNkp_pp = new ofstream(BNkp_pp_name.str().c_str(), ios::out | ios::binary);
    if (!*file_BNkp_pp)
      {
       cout<<"ofstream: (!*file_BNkp_pp2)\n"<<BNkp_pp_name.str().c_str()<<endl;
       exit(1);
      }
    cout<<"2:calculating BNkp_pp2["<<dim<<"]["<<nMAX+1<<"]\n\n";
    for (i=0;i<dim;i++)
       {
        BNkp_pp[i][0] = BNkp(i+N-nMAX,0,pp);
        for (k=1;k<=nMAX;k++)
           {
	    if (k > i+N-nMAX) { BNkp_pp[i][k] = 0; continue; }
	    BNkp_pp[i][k] = BNkp_pp[i][k-1]*pp/(1-pp)*(i+N-nMAX-k+1)/k;
	   //BNkp_pp[i][k] = BNkp(i+N-nMAX,k,pp);
	   }
       }
   for (i=0;i<dim;i++)
      {
       file_BNkp_pp->write((char *)BNkp_pp[i],(nMAX+1)*sizeof(double));
/*---------------------------------------------*/
       *file_BNkp_pp<<flush;
      }
    file_BNkp_pp->close();
   }
 #ifdef BNkp_timing
  time (&timetoday);
  cout << "2:BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] FINISH "<<asctime(localtime(&timetoday));
 #endif

 #ifdef rep_timing
  *report<<"###     obtaining BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] FINISH: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###     obtaining BNkp_pp2["<<dim<<"]["<<nMAX+1<<"] FINISH:\n";
 #endif
 *report <<"###   report from make_BNkp_tabs2.cpp END:\n\n"<<flush;
 /* Calculation tables of binomial probabilities END */
}




==> anc/StochasticORN/src/make_BNkp_tabs2.h <==
/* make_BNkp_tabs2.h */


/* Coding: A.K.Vidybida */

#ifndef MAKE_BNKP_TABS2_H
#define MAKE_BNKP_TABS2_H


extern double ** BNkp_pm2; 
extern double ** BNkp_pp2; 
extern int dim2;

void make_BNkp_tabs2 (void);

#endif


==> anc/StochasticORN/src/make_fr_tabs1.cpp <==
/* make_fr_tabs1.cpp */



/* Coding: A.K.Vidybida */

/* Here we calculate matrix uzed in the Monte Calro trials.
 Eq. (6) in the stoch_proc_simulation.pdf.
 */


#include<ctime>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>
#include <utility>  // std::pair

#include "init.h"
#include "init1.h"
#include "BNkp.h"
#include "make_BNkp_tabs1.h"
#include "make_fr_tabs1.h"
#include "type_in_terminal.h"
#include "type_in_terminal.h"

using namespace std;

double ** fr1; // distribution of probabilities (P_{i,j} in the Eq. (6))
int ** nlr1; // right, nlr1[k][0] and left, nlr1[k][1] working ends in fr1[k][]

void make_fr_tabs1 (void)
{
 make_BNkp_tabs1(); // calculating multipliers in the Wq. (6)

 int nMAX = nMAX1, nMIN = nMIN1; //simplifying notations
 int dim = dim1; //simplifying notations
 /* Below, the ni, nni are arrays' indicis. Their values correspond to number
 of bound ORs : n = ni + nMIN, nn = nni + nMIN. n --- is at the beginning
 of dt, nn --- is at the beginning of the next dt. */
 int ni, nni, n, nn; 

 /*************** ------ various reporting BEGIN ----- *********************/
 time_t timetoday;
 #ifdef fr_timing
  time (&timetoday);
  cout << "fr1 START "<< asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report <<"###   report from make_fr_tabs1.cpp BEGIN: " <<asctime(localtime(&timetoday));
  *report<<"###     calculating fr1["<<dim<<"]["<<dim<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from make_fr_tabs1.cpp BEGIN:\n";
  *report<<"###     calculating fr1["<<dim<<"]["<<dim<<"] START:\n";
 #endif
 /*************** ------ various reporting END ----- ***********************/

 /******----- Creating empty tables for the fr1 and nlr1 BEGIN ----*********/
 cout<<"1:calculating fr1["<<dim<<"]["<<dim<<"], nlr1["<<dim<<"][2] tables BEGIN\n\n";
 fr1  = new double * [dim];
 nlr1 = new int * [dim];
 for (ni=0;ni<dim;ni++)
    {
     fr1[ni]  = new double [dim];
     nlr1[ni] = new int [2];
    }
 int    ** nlr = nlr1; //simplifying notations
 double ** fr  = fr1;  //simplifying notations
 /******----- Creating empty tables for the fr1 and nlr1 END ------*********/

 double ** BNkp_pm = BNkp_pm1; //simplifying notations
 double ** BNkp_pp = BNkp_pp1; //simplifying notations
 
 int l; //number of ORs altering state from free to bound during dt (f in the Eq. (8) in the stoch_proc_simulation.pdf).
 int lMIN, lMAX; //limits for l with given n, nn (i, j in the Eq. (8))
 double sum; // value of fr[ni][nni]

 /*  -------- Calculating all fr[ni][nni] BEGIN ----------------------- */
 /*  ------------------------------------------------------------------ */
 for (ni=0;ni<dim;ni++)
    {
     /* Calculating probability to have resulting nn <= nMIN 
        if starting from ni, BEGIN */
     n = ni + nMIN; //the number of bound, n, before dt
     sum = 0.;  //starting value for calculating fr[ni][nni]
     
     for (nn=0;nn<=nMIN;nn++)// here, gathering cases nn <= nMIN ---- BEGIN
        {
	 /* Calculating p(nn | n) (p_{i,j} in the Eq. (8)) BEGIN */
         lMIN = nn - n > 0 ? nn - n : 0; // the lower limit in the Eq. (8)
	 lMAX = nn < N - n ? nn : N - n; // the upper limit
	 for (l=lMIN;l<=lMAX;l++) sum += BNkp_pm[ni][l+n-nn]*BNkp_pp[nMAX-n][l];
	 /* explanation:
          ni = n - nMIN; line from the make_BNkp_tabs1.cpp :
	  "BNkp_pp[i][0] = BNkp(i+N-nMAX,0,pp);" 
          Therefore, BNkp_pp[nMAX-n][l] = BNkp(nMAX - n + N - nMAX,0,pp) =
          = BNkp(N-n,0,pp) as it should be in the Eq. (8).
         */
	 /* Calculating p(nn | n) (p_{i,j} in the Eq. (8)) END */
	}                    // here, gathering cases nn <= nMIN ---- END
     
     nlr[ni][0] = 0; //left and right ends for meaningful values in the fr[ni][]
     nlr[ni][1] = dim - 1;

     fr[ni][0] = sum < epsil ? 0 : sum;// probability for nn in {0,1,..., nMIN}
     if ( fr[ni][0] == 0 ) nlr[ni][0]++;//start of nonzeros is shifted to 1
/* Calculating probability to have resulting nn <= nMIN (fr[ni][0])
if starting from ni END */

/* Calculating probabilities to have resulting nn any <= nMAX  (fr[ni][nni])
if starting from n BEGIN */
// using recursion: fr[n][nn+1] = fr[n][nn] + p(nn+1 | n)    
     for (nni=1;nni<dim;nni++)
        {
         nn = nni + nMIN;
         lMIN = nn - n > 0 ? nn - n : 0; // the lower limit in the Eq. (8)
         lMAX = nn < N - n ? nn : N - n; // the upper limit
         for (l=lMIN;l<=lMAX;l++) sum += BNkp_pm[ni][l+n-nn]*BNkp_pp[nMAX-n][l];
	 if ( sum < epsil )
           {
            fr[ni][nni] = 0;
	    nlr[ni][0]++;
	   }
	 else if ( sum >= 1. - epsil )
           {
	    fr[ni][nni] = 1;
	    // the next acts only once
	    if ( nlr[ni][1] == dim-1 ) nlr[ni][1] = nni - 1;
	   }
	 else fr[ni][nni] = sum;
	}
/* Calculating probabilities to have resulting nn any <= nMAX (fr[ni][nni])
if starting from ni END */
    }
 /*  ------------------------------------------------------------------ */
 /*  -------- Calculating all fr[ni][nni] END ------------------------- */

 /*************** ------ various reporting BEGIN ----- *********************/ 
 #ifdef fr_timing
  time (&timetoday);
  cout << "fr1 FINISH "<< asctime(localtime(&timetoday));
 #endif
 cout<<"1:calculating fr1["<<dim<<"]["<<dim<<"], nlr1["<<dim<<"][2] tables END\n\n";
  
 #ifdef rep_timing
  *report<<"###     calculating fr1["<<dim<<"]["<<dim<<"] FINISH: "<<asctime(localtime(&timetoday));
  *report <<"###   report from make_fr_tabs1.cpp END: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###     calculating fr1["<<dim<<"]["<<dim<<"] FINISH:\n";
  *report <<"###   report from make_fr_tabs1.cpp END:\n";
 #endif
 *report<<endl<<flush;
 /*************** ------ various reporting END ------- *********************/
 
 /* debugging print BEGIN */
 #ifdef type_fr
  cout<<"make_fr_tabs1.cpp: fr1[][] rows\n";
  cout<<"first row: fr1[0][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[0][i]<<" ";  cout<<endl;

  cout<<"middle row: fr1["<<(dim-1)/2<<"][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[(dim-1)/2][i]<<" ";  cout<<endl;

 //cout<<"22nd row: fr1[22][i]:\n";
 //for (int i=0;i<dim;i++)    cout<<fr[22][i]<<" ";  cout<<endl;

  cout<<"last row: fr1["<<dim-1<<"][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[dim-1][i]<<" ";  cout<<endl;
 #endif
 //cout<<"45th row: fr1[45][i]:\n";
 //for (int i=0;i<dim;i++)    cout<<fr[45][i]<<" ";  cout<<endl;
 /* debugging print END */
 
}




==> anc/StochasticORN/src/make_fr_tabs1.h <==
/* make_fr_tabs1.h */


/* Coding: A.K.Vidybida */

#ifndef MAKE_BNKP_TABS1_H
#define MAKE_BNKP_TABS1_H


extern double ** fr1; 
extern int ** nlr1;
void make_fr_tabs1 (void);

#endif


==> anc/StochasticORN/src/make_fr_tabs2.cpp <==
/* make_fr_tabs2.cpp */


/* Coding: A.K.Vidybida */

/* See file make_fr_tabs1.cpp for detailed comments */

#include<ctime>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <cmath>
#include <utility>  // std::pair

#include "init.h"
#include "init2.h"
#include "BNkp.h"
#include "make_BNkp_tabs2.h"
#include "make_fr_tabs2.h"
#include "type_in_terminal.h"
#include "type_in_terminal.h"

using namespace std;

double ** fr2; // distribution of probabilities
int ** nlr2; // right nlr1[k][0] and left nlr1[k][1] working ends in fr1[k][]

void make_fr_tabs2 (void)
{
 make_BNkp_tabs2();

 int nMAX = nMAX2, nMIN = nMIN2;
 int dim = dim2;
 /* Below, ni, nni are arrays' indicis. Their values correspond to number
 of bound RPs : n = ni + nMIN, nn = nni + nMIN. n --- is at the beginning
 of dt, nn --- is at the beginning of the next dt. */
 int ni, nni, n, nn; 

 time_t timetoday;
 #ifdef fr_timing
  time (&timetoday);
  cout << "fr2 START "<< asctime(localtime(&timetoday));
 #endif
 #ifdef rep_timing
  *report <<"###   report from make_fr_tabs2.cpp BEGIN: "<<asctime(localtime(&timetoday));
  *report<<"###     calculating fr2["<<dim<<"]["<<dim<<"] START: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from make_fr_tabs2.cpp BEGIN:\n";
  *report<<"###     calculating fr2["<<dim<<"]["<<dim<<"] START:\n";
 #endif


/* Creation of square table for fr and table nlr for working ends in it BEGIN */

 cout<<"2:calculating fr2["<<dim<<"]["<<dim<<"], nlr2["<<dim<<"][2] tables BEGIN\n\n";
 fr2 = new double * [dim];
 nlr2 = new int * [dim];
 for (ni=0;ni<dim;ni++)
    {
     fr2[ni] = new double [dim];// тут
     nlr2[ni] = new int [2];
    }

 int ** nlr = nlr2; // right nlr2[k][0] and left nlr2[k][1] ends in fr2[k][]
 double **fr = fr2;
/* Creation of square table for fr and table nlr for working ends in it END */

 double **BNkp_pm = BNkp_pm2;
 double **BNkp_pp = BNkp_pp2;
 
 int l; //number of RPs altering state from free to bound during dt 
 int lMIN, lMAX;//limits for l with n, nn specified 
 double sum; // value of fr[ni][nni]

 /* Calculation of all fr[ni][nni] BEGIN */
 for (ni=0;ni<dim;ni++)
    {
     n = ni + nMIN; //the number of bound, n 
     sum = 0.;  //initial value for calculating fr[ni][nni]
     
     for (nn=0;nn<=nMIN;nn++)// here, gathering cases nn <= nMIN
        {
	 /* Calculating p(nn | n) and fr[ni][0] BEGIN */
         lMIN = nn - n >0 ? nn - n : 0; // here lMIN = 0 always
	 lMAX = nn < N - n ? nn : N - n;
	 for (l=lMIN;l<=lMAX;l++) sum +=BNkp_pm[ni][l+n-nn]*BNkp_pp[nMAX-n][l];
	 /* Calculating p(nn | n) and fr[ni][0] END */
	}             // here, gathering cases nn <= nMIN ---- END

     nlr[ni][0] = 0; //left and right ends for meaningful values 
     nlr[ni][1] = dim-1;

     fr[ni][0] = sum < epsil ? 0 : sum;// probability from n to {0,1,..., nMIN1}
     if ( fr[ni][0] == 0 ) nlr[ni][0]++;//start of nonzero is shifted to 1
     
/* Calculating probabilities to have resulting nn any <= nMAX (fr[ni][nni])
if starting from ni BEGIN */

// using recursion: fr[n][nn+1]=fr[n][nn]+p(n | n+1)    
     for (nni=1;nni<dim;nni++)
        {
         /* Calculating p(nn | n) and fr[ni][nni] BEGIN */
         nn = nni + nMIN;
         lMIN = nn - n >0 ? nn - n : 0;
         lMAX = nn < N - n ? nn : N - n;
         for (l=lMIN;l<=lMAX;l++)
	    sum +=BNkp_pm[ni][l+n-nn]*BNkp_pp[nMAX-n][l];
	 if ( sum < epsil )
           {
            fr[ni][nni] = 0;
	    nlr[ni][0]++;
	   }
	 else if ( sum >= 1. - epsil )
           {
	    fr[ni][nni] = 1;
	    // the next acts only once
	    if ( nlr[ni][1] == dim-1 ) nlr[ni][1] = nni - 1;
	   }
	 else fr[ni][nni] = sum;
	 /* Calculating p(nn | n) and fr[ni][nni] END */
	}
/* Calculating probabilities to have resulting nn any <= nMAX (fr[ni][nni])
if starting from ni END */
 /* Calculation of all fr[ni][nni] END */
    }
 #ifdef fr_timing
  time (&timetoday);
  cout << "fr2 FINISH "<< asctime(localtime(&timetoday));
 #endif
 cout<<"2:calculating fr2["<<dim<<"]["<<dim<<"], nlr2["<<dim<<"][2] tables END\n\n";

 #ifdef rep_timing  
  *report<<"###     calculating fr2["<<dim<<"]["<<dim<<"] FINISH: "<<asctime(localtime(&timetoday));
  *report <<"###   report from make_fr_tabs2.cpp END: "<<asctime(localtime(&timetoday));
 #else
  *report<<"###     calculating fr2["<<dim<<"]["<<dim<<"] FINISH:\n";
  *report <<"###   report from make_fr_tabs2.cpp END:\n";
 #endif
 
 /* debugging print BEGIN */
 #ifdef type_fr
  cout<<"make_fr_tabs2.cpp: fr2[][] rows\n";
  cout<<"first row: fr2[0][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[0][i]<<" ";  cout<<endl;

  cout<<"middle row: fr2["<<(dim-1)/2<<"][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[(dim-1)/2][i]<<" ";  cout<<endl;

  cout<<"last row: fr2["<<dim-1<<"][i]:\n";
  for (int i=0;i<dim;i++)    cout<<fr[dim-1][i]<<" ";  cout<<endl;
 #endif
 /* debugging print END */

 *report<<endl<<flush;

}



==> anc/StochasticORN/src/make_fr_tabs2.h <==
/* make_fr_tabs2.h */


/* Coding: A.K.Vidybida */

#ifndef MAKE_BNKP_TABS2_H
#define MAKE_BNKP_TABS2_H


extern double ** fr2; 
extern int ** nlr2;
void make_fr_tabs2 (void);

#endif


==> anc/StochasticORN/src/randgentype.h <==
/* randgentype.h */


/* Coding: A.K.Vidybida */

/* chose random numeber generator here */

//#define RGT "mt19937"

#define RGT "knuthran2002"

//#define RGT "taus113"

/* the GSL library hase more */


==> anc/StochasticORN/src/reset1.cpp <==
/* reset1.cpp */


/* Coding: A.K.Vidybida */

#include <stdlib.h>
#include <fstream>
#include <gsl/gsl_rng.h>

#include "init.h"
#include "init1.h"
#include "reset1.h"

using namespace std;

/** Resets the secondary RNG and put n1 and V1 to the beginning of a sniff */

long reset1 (void)
{
 V1 = Vrest;
 n1 = 0;
 long ss = lrand48(); // seed for the secondary RNG
 gsl_rng_set (r1, ss);
 return ss;
}





==> anc/StochasticORN/src/reset1.h <==
/* reset1.h */


/* Coding: A.K.Vidybida */

long reset1 (void);


==> anc/StochasticORN/src/reset2.cpp <==
/* reset2.cpp */


/* Coding: A.K.Vidybida */

#include <stdlib.h>
#include <fstream>
#include <gsl/gsl_rng.h>

#include "init.h"
#include "init2.h"
#include "reset2.h"

using namespace std;

/** Resets the secondary RNG and put n2 and V2 to the beginning of a sniff */

long reset2 (void)
{
 V2 = Vrest;
 n2 = 0;
 long ss = lrand48(); // seed for the secondary RNG
 gsl_rng_set (r2, ss);
 return ss;
}





==> anc/StochasticORN/src/reset2.h <==
/* reset2.h */


/* Coding: A.K.Vidybida */

long reset2 (void);


==> anc/StochasticORN/src/run_trajec1.cpp <==
/* run_trajec1.cpp */


/* Coding: A.K.Vidybida */

/**
Here, run_trajec1() runs the whole simulation by
generating stochastically the number
of bound ORs through calling get_bound1(), below, and
calculating deterministically
the membrane voltage through calling  get_V1(), below.
This is done at each time step, dt.
If the membrane voltage reaches the firing threshold,
it is reset to the resting value and spike count, fire1, is incremented by 1.
The number of bound ORs is not resetted.
*/

#include <ctime>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <cstring>
#include <sstream>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <vector>
#include <map>

#include "randgentype.h"
#include "init.h"
#include "init1.h"
#include "reset1.h"
#include "run_trajec1.h"
#include "get_bound1.h"
#include "get_V1.h"
#include "thDistrib1.h"
#include "check_binomial1.h"
#include "type_in_terminal.h"

using namespace std;

void run_trajec1(void)  // executes whole trajectory for odor O1
{
 /*************** ------ various reporting BEGIN ----- *********************/
 cout<<"1:run_trajec1() START \n\n";
 time_t timetoday;
 time (&timetoday);
 #ifdef rep_timing
  *report <<"###   report from run_trajec1.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from run_trajec1.cpp BEGIN:\n";
 #endif
 /*************** ------ various reporting END ------- *********************/

 // MIN1fail - is the number of cases when n1<nMIN1
 // Must be 0 for the whole trajectory. May be changed in the get_place1.cpp 
 MIN1fail = 0;
 // MAX1fail - is the number of cases when n1>nMAX1
 // Must be 0 for the whole trajectory. May be changed in the get_place1.cpp 
 MAX1fail = 0;

 /********* Files for n1(t), V1(t) data BEGIN ***************************/
 double K1 = km1/kp; //dissotiation constant for 1st odor
 int N0 = (gl*(Vth - Vrest))/(ge*(Vexcit - Vth)); //the firing threshold expressed in n value
 double c0 = K1*(N0-1)/(N-N0); //optimal concentration, see doc/papers
 ofstream *nt;
 nt = new ofstream("misc/1_nt.txt", ios::out);
 *nt <<"# number of bound OR proteins vs time (ms)" <<endl;
 *nt<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *nt <<"# N = "<<N <<", kp = "<<kp <<", km1 = "<<km1 <<", c = "<<c <<endl;
 *nt <<"# N0 = "<<N0<< ", K1 = "<<K1 <<", c0 = "<<c0 <<"\n#\n";
 *nt<<"# time      n\n";

 ofstream *vt;
 vt = new ofstream("misc/1_vt.txt", ios::out);
 *vt <<"# ORN's membrane voltage (mV) vs time (ms)" <<endl;
 *vt<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *vt <<"# N = "<<N <<", kp = "<<kp <<", km1 = "<<km1 <<", c = "<<c <<endl;
 *vt <<"# N0 = "<<N0<< ", K1 = "<<K1 <<", c0 = "<<c0 <<"\n#\n";
 *vt<<"# time         V\n";
 /********* Files for n1(t), V1(t) data END *****************************/

 int wa; // time to wait (in dt units) due to the refractory period
 long ss; // seed for the secondary RNG
 for (int j=0;j<nORN;j++)
    {
     ss = reset1();
     wa = 0;
     *nt<<"# sniff "<<j<<", seed for the secondary RNG: "<<ss<<endl;
     *vt<<"# sniff "<<j<<", seed for the secondary RNG: "<<ss<<endl;
     for (int i=0;i<sniffDurSteps;i++) // the main working loop
        {
         //     ORtrajectory[i] = n;// at i=0 -- from init
         //     Vtrajectory[i]  = V;// at i=0 -- from init
         get_V1();//calculates new V1 with available number of open channels, n1
         if ((V1 > Vth) && (wa == 0 )) { fire1++; V1 = Vrest; wa = taurSteps; thDistrib1(); }
	 else if (wa > 0 ) wa--;
         get_bound1(); // obtaines the next stochastic value for n1 
         /**************** Generating output for n1(t),V1(t) BEGIN *********/
	   {
	    *nt << i*dt << "          " << n1 << endl;
	    *vt << i*dt << "          " << V1 << endl;
	   }
         /**************** Generating output for n1(t),V1(t) END ***********/
        }
    }

 /*************** ------ various reporting BEGIN ----- *********************/
 cout<<"1:run_trajec1() FINISH\n\n";
 *report<<"###      number of escaping to the left,  MIN1fail = "<<MIN1fail<<endl;
 *report<<"###      number of escaping to the right, MAX1fail = "<<MAX1fail<<endl;
 *report<<"###      total number of trials, nsteps = "<<nsteps<<endl;
 #ifdef rep_timing
 *report <<"###   report from run_trajec1.cpp END: "<<asctime(localtime(&timetoday));
 #else
 *report <<"###   report from run_trajec1.cpp END:\n";
 #endif
 *report<<endl<<flush;
 /*************** ------ various reporting END ------- *********************/

/* Checking here that the values of n1 are distributed binomially.
   Uncomment the next line and recompile if the check is neaded  */
 //check_binomial1();
 

 /*--------------------- write thDistrib BEGIN -------------------------*/
 /* This is not required for calulating selectivity gain.  */
 stringstream thdname;
 thdname <<"./misc/1_distrib.txt";

 ofstream * thdfile;
 thdfile = new ofstream (thdname.str().c_str(), ios::out);
 *thdfile<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *thdfile<<"#    case number     |  number of OR bound  | number of occurences\n#\n"; 
 map<int,int>::iterator it;
 int counter = 1;
 for (it=thd1.begin(); it!=thd1.end(); ++it)
    {
     *thdfile <<"       "<<setw(4)<<counter<<"                "<<setw(6) <<it->first << "                "<<setw(7) << it->second<<endl;
     counter++;
    }
 /*--------------------- write thDistrib END -------------------------*/

}
	 


==> anc/StochasticORN/src/run_trajec1.h <==
/* run_trajec1.h */


/* Coding: A.K.Vidybida */

void run_trajec1(void );  



==> anc/StochasticORN/src/run_trajec2.cpp <==
/* run_trajec2.cpp */



/* Coding: A.K.Vidybida */

/* See file run_trajec1.cpp, which has more detailed comments */

/*
Here, run_trajec2() runs the whole simulation by generating
stochastically the number of bound ORs through calling get_bound2(),
below, and calculating deterministically
the membrane voltage through calling get_V2(), below.
This is done at each time step, dt.
If the membrane voltage reaches the firing threshold, it is reset to the
resting value
and spike count, fire2, is incremented by 1. The number of bound ORs is not resetted.
 */

#include <ctime>
#include <iostream>
#include <fstream>
#include <iomanip>
#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>
#include <vector>
#include <map>

#include "randgentype.h"
#include "init.h"
#include "init2.h"
#include "reset2.h"
#include "run_trajec2.h"
#include "get_bound2.h"
#include "get_V2.h"
#include "thDistrib2.h"
#include "check_binomial2.h"
#include "type_in_terminal.h"

using namespace std;

void run_trajec2(void )  // executes whole trajectory for odor O2
{
 cout<<"2:run_trajec2() START\n\n";
 time_t timetoday;
 time (&timetoday);
 #ifdef rep_timing
  *report <<"###   report from run_trajec2.cpp BEGIN: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from run_trajec2.cpp BEGIN:\n";
 #endif
 // MIN2fail - is the number of cases when n2<nMIN2
 // Must be 0 for the whole trajectory. May be changed in the get_place2.cpp .
 MIN2fail = 0;
 // MAX2fail - is the number of cases when n2>nMAX2
 // Must be 0 for the whole trajectory. May be changed in the get_place2.cpp .
 MAX2fail = 0;
 
 /********* Files for n(t), V(t) data BEGIN ***************************/
 double K2 = km2/kp; //dissotiation constant for 1st odor
 int N0 = (gl*(Vth - Vrest))/(ge*(Vexcit - Vth)); //firing threshold
 double c0 = K2*(N0-1)/(N-N0); //optimal concentration
 ofstream *nt;
 nt = new ofstream("misc/2_nt.txt", ios::out);
 *nt <<"# number of bound OR proteins vs time (ms)" <<endl;
 *nt<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *nt <<"# N = "<<N <<", kp = "<<kp <<", km2 = "<<km2 <<", c = "<<c <<endl;
 *nt <<"# N0 = "<<N0<< ", K2 = "<<K2 <<", c0 = "<<c0 <<"\n#\n";
 *nt<<"# time      n\n";

 ofstream *vt;
 vt = new ofstream("misc/2_vt.txt", ios::out);
 *vt <<"# ORN's membrane voltage (mV)  vs time (ms)" <<endl;
 *vt<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *vt <<"# N = "<<N <<", kp = "<<kp <<", km2 = "<<km2 <<", c = "<<c <<endl;
 *vt <<"# N0 = "<<N0<< ", K2 = "<<K2 <<", c0 = "<<c0 <<"\n#\n";
 *vt<<"# time         V\n";
 /********* Files for n(t), V(t) data END ***************************/

 int wa ; // time to wait (in dt units) due to the refractory period
 long ss; // seed for secondary RNG
 for (int j=0;j<nORN;j++)
    {
     ss = reset2();
     wa = 0;
     *nt<<"# sniff "<<j<<", seed for the secondary RNG: "<<ss<<endl;
     *vt<<"# sniff "<<j<<", seed for the secondary RNG: "<<ss<<endl;
     for (int i=0;i<sniffDurSteps;i++) // the main working loop
        {
         //     ORtrajectory[i] = n;// at i=0 -- from init
         //     Vtrajectory[i]  = V;// at i=0 -- from init
         get_V2(); // calculates new V2 with available number of open channels, n2
         if ((V2 > Vth) && (wa == 0 )) { fire2++; V2 = Vrest; wa = taurSteps; thDistrib2(); }
	 else if (wa > 0 ) wa--;

         get_bound2(); // obtaines the next stochastic value for n1 
         /*********************** Generating output for n(t) here BEGIN *********/
	   {
	    *nt << i*dt << "          " << n2 << endl;
	    *vt << i*dt << "          " << V2 << endl;
	   }
         /*********************** Generating output for n(t) here END ***********/
        }
    }
 cout<<"2:run_trajec2() FINISH\n\n";

 *report<<"###      number of escaping to the left,  MIN2fail = "<<MIN2fail<<endl;
 *report<<"###      number of escaping to the right, MAX2fail = "<<MAX2fail<<endl;
 *report<<"###      total number of trials, nsteps = "<<nsteps<<endl;
 #ifdef rep_timing
  *report <<"###   report from run_trajec2.cpp END: "<<asctime(localtime(&timetoday));
 #else
  *report <<"###   report from run_trajec2.cpp END:\n";
 #endif
 *report<<endl<<flush;

/* Checking here that the values of n2 are distributed binomially.
   Uncomment the next line and recompile if the check is neaded  */
 //check_binomial2();


 /*--------------------- write thDistrib BEGIN -------------------------*/
 /* This is not required for calulating selectivity gain.  */
 stringstream thdname;
 thdname <<"./misc/2_distrib.txt";

 ofstream * thdfile;
 thdfile = new ofstream (thdname.str().c_str(), ios::out);
 *thdfile<<"# detailed information about this run can be found in the report file:\n# " <<repfinam<<endl;
 *thdfile<<"#    case number     |  number of OR bound  | number of occurences\n#\n"; 
 map<int,int>::iterator it;
 int counter = 1;
 for (it=thd2.begin(); it!=thd2.end(); ++it)
    {
 *thdfile <<"       "<<setw(4)<<counter<<"                "<<setw(6) <<it->first << "                "<<setw(7) << it->second<<endl;
     counter++;
    }

 /*--------------------- write thDistrib END -------------------------*/

}
	 


==> anc/StochasticORN/src/run_trajec2.h <==
/* run_trajec2.h */

/* Coding: A.K.Vidybida */

void run_trajec2(void ); 



==> anc/StochasticORN/src/thDistrib1.cpp <==
/* thDistrib1.cpp */


/* Coding: A.K.Vidybida */

/*
  Calculates distribution of the number of bound ORs
  at the moments of the ORN firing.
  Do not neaded for calculating the selectivity gain.
 */

#include <iostream>
#include <utility>
#include <map>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "init.h"
#include "init1.h"
#include "thDistrib1.h"


using namespace std;


map<int,int> thd1;//( firing th, number of appearances)
/* The first column in the thd1 gives the number of bound ORs at the firing moments,
the second one gives the number of cases the ORN fired with that number of bound ORs.
This is not required/used for calulating selectivity gain.  */

void thDistrib1 (void)
{
 int n = n1;
 map<int,int> * thd = &thd1;
 pair<map<int,int>::iterator,bool> ret;
 ret = thd->insert (pair<int,int>(n,1));
 if (ret.second==false) (ret.first->second)++;
 return;
}




==> anc/StochasticORN/src/thDistrib1.h <==
/* thDistrib1.h */

/* Coding: A.K.Vidybida */
/* This is not necessary for calculating selectivity gain */

#include <map>

extern std::map<int,int> thd1;

void thDistrib1 (void);


==> anc/StochasticORN/src/thDistrib2.cpp <==
/* thDistrib2.cpp */


/* Coding: A.K.Vidybida */

/*
  Calculates distribution of the number of bound ORs
  at the moments of the ORN firing.
  Do not neaded for calculating the selectivity gain.
 */

#include <iostream>
#include <utility>
#include <map>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "init.h"
#include "init2.h"
#include "thDistrib2.h"


using namespace std;


map<int,int> thd2;//( firing th, number of appearances)
/* The first column in the thd2 gives the number of bound ORs at the firing moments,
the second one gives the number of cases the ORN fired with that number of bound ORs.
This is not required/used for calulating selectivity gain.  */

void thDistrib2 (void)
{
 int n = n2;
 map<int,int> * thd = &thd2;
 pair<map<int,int>::iterator,bool> ret;
 ret = thd->insert (pair<int,int>(n,1));
 if (ret.second==false) (ret.first->second)++;
 return;
}




==> anc/StochasticORN/src/thDistrib2.h <==
/* thDistrib2.h */

/* Coding: A.K.Vidybida */
/* This is not necessary for calculating selectivity gain */

#include <map>

extern std::map<int,int> thd2;

void thDistrib2 (void);


==> anc/StochasticORN/src/type_in_terminal.h <==
/* type_in_terminal.h */

/* Coding: A.K.Vidybida */
// Regulates what is typed in the terminal during execution.
// compile anew after editing

// OR parameters
//#define type_paramsOR
#undef type_paramsOR

// ORN parameters
//#define type_paramsORN
#undef type_paramsORN

// RUN parameters
//#define type_paramsRUN
#undef type_paramsRUN

//define this if you wish to see how the cumulative transition matrices look like
//#define type_fr
#undef type_fr

//define this if you wish to see timing of calculation of binomial terms
//#define BNkp_timing
#undef BNkp_timing

//define this if you wish to see timing of calculation of fr tables
//#define fr_timing
#undef fr_timing

/*-------  this is about writing current time in the report file -------------*/
//define this if you wish to see timing in the report file
//#define rep_timing
#undef rep_timing




